Closed String Self-energy on the Lightcone Worldsheet Lattice

We study the one loop correction to the closed bosonic string propagator, including the possibile presence of D-branes, by discretizing the light cone worldsheet on an M times N rectangular lattice, with M proportional to P^+ and N+1 proportional to ix^+. The integrals over the moduli then become sums which we evaluate numerically. The main purpose of this study is to assess the reliability of the worldsheet lattice as a regulator of the divergences in string perturbation theory. There are two natural geometrical counterterms for the lightcone worldsheet, one proportional to the area of the worldsheet and the other proportional to the length of worldsheet boundaries, tracing the ends of open strings. We show that the divergences in the closed string self-energy can be cancelled by the area counterterm and a renormalization of the Regge slope parameter. The residual finite part is compatible with Lorentz invariance, provided a novel regularization, natural to the lightcone worldsheet lattice and described in this article, is employed.

==> summary.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    162749,       3809]
NotebookOptionsPosition[    159981,       3720]
NotebookOutlinePosition[    160346,       3736]
CellTagsIndexPosition[    160303,       3733]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definitions", "Section",
 CellChangeTimes->{{3.549297687809243*^9, 3.549297689887368*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "In", " ", "this", " ", "file", " ", "we", " ", "present", " ", "the", 
     " ", "main", " ", "elements", " ", "for", " ", "the", " ", "numerical", 
     " ", "evaluation", " ", "of", " ", "the", " ", "formulas", " ", 
     RowBox[{"(", "51", ")"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "57", ")"}], " ", "and", " ", 
      RowBox[{
       RowBox[{"(", "88", ")"}], ".", " ", "The"}], " ", "first", " ", "two", 
      " ", "correspond", " ", "to", " ", "self"}], "-", 
     RowBox[{
     "enegy", " ", "corrections", " ", "for", " ", "the", " ", "tachyon", " ",
       "and", " ", "graviton", " ", "respectively"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "and", " ", "the", " ", "latter", " ", "to", " ", "an", " ", "amplitude",
       " ", "of", " ", "a", " ", "tachyon", " ", "scattering", " ", "off", 
      " ", "a", " ", "D"}], "-", "brane"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "In", " ", "all", " ", "cases", " ", "the", " ", "summands", " ", "will", 
     " ", "behave", " ", "as", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "K"}], " ", "\[ScriptCapitalO]", 
       RowBox[{"(", "M", ")"}]}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "so", " ", "for", " ", "our", " ", "purposes", " ", "it", " ", "will", 
      " ", "be", " ", "sufficient", " ", "to", " ", "terminate", " ", "the", 
      " ", "sums", " ", "at", " ", "Kmax"}], "=", 
     RowBox[{"2", "M"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Kmax", "[", "M_", "]"}], ":=", 
     RowBox[{"2", "M"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "sums", " ", "in", " ", "question", " ", "will", " ", 
      "depend", " ", "on", " ", "M"}], ",", " ", 
     RowBox[{
     "and", " ", "are", " ", "only", " ", "valid", " ", "for", "  ", "M", " ", 
      RowBox[{"odd", ".", " ", "In"}], " ", "our", " ", "paper", " ", "we", 
      " ", "have", " ", "analyzed", " ", "them", " ", "for", " ", "M", " ", 
      "between", " ", "5", " ", "and", " ", "995", " ", "in", " ", "steps", 
      " ", "of", " ", "10"}], ",", " ", 
     RowBox[{
     "but", " ", "in", " ", "order", " ", "to", " ", "have", " ", "a", " ", 
      "processing", " ", "time", " ", "that", " ", "is", " ", "suitable", " ",
       "for", " ", "illustration"}], ",", " ", 
     RowBox[{
     "here", " ", "we", " ", "will", " ", "look", " ", "at", " ", "a", " ", 
      "smaller", " ", "range"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mmin", "=", "205"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mmax", "=", "395"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mstep", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Value", " ", "of", " ", "boundary", " ", "counterterm"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B0", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], 
      RowBox[{"ArcSinh", "[", "1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Sum", " ", "of", " ", "differences", " ", "of", " ", "closed", " ", 
      "and", " ", "open", " ", "string", " ", "normal", " ", "mode", " ", 
      "frequences", " ", 
      RowBox[{"\[Lambda]c", "[", "m", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"\[Lambda]o", "[", "m", "]"}], " ", "appearing", " ", "in", " ", 
      RowBox[{"(", "51", ")"}]}], ",", " ", 
     RowBox[{"see", " ", "also", " ", 
      RowBox[{"(", "124", ")"}]}], ",", 
     RowBox[{"(", "131", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sum\[Lambda]diff", "[", "M_", "]"}], ":=", 
     RowBox[{
      RowBox[{"sum\[Lambda]diff", "[", "M", "]"}], "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", 
            RowBox[{"ArcSinh", "[", 
             RowBox[{"Sin", "[", 
              RowBox[{"m", " ", 
               RowBox[{"Pi", "/", "M"}]}], "]"}], "]"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"ArcSinh", "[", 
             RowBox[{"Sin", "[", 
              RowBox[{"m", " ", 
               RowBox[{"Pi", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "M"}], ")"}]}]}], "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", 
            RowBox[{"M", "-", "1"}]}], "}"}]}], "]"}], ",", "40"}], "]"}]}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Product", " ", "in", " ", "the", " ", "denominator", " ", "of", " ", 
     RowBox[{
      RowBox[{"(", "51", ")"}], ".", " ", "For"}], " ", "each", " ", "M", " ",
      "produces", " ", "a", " ", "list", " ", "of", " ", "values", " ", 
     "corresponding", " ", "to", " ", "different", " ", "K", " ", "from", " ",
      "1", " ", "to", " ", "Kmax"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pexp", "[", "M_", "]"}], ":=", 
    RowBox[{
     RowBox[{"pexp", "[", "M", "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Times", "@@", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "K", " ", 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"ArcSinh", "[", 
                RowBox[{"Sin", "[", 
                 RowBox[{
                  RowBox[{"Pi", "/", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", "M"}], ")"}]}], " ", 
                  RowBox[{"Range", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"(", 
                    RowBox[{"M", "-", "2"}], ")"}], ",", "2"}], "]"}]}], 
                 "]"}], "]"}]}], ",", "40"}], "]"}]}], "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"K", ",", "1", ",", 
         RowBox[{"Kmax", "[", "M", "]"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Calculates", " ", "the", " ", "square", " ", "of", " ", "the", " ", 
      "determinant", " ", "in", " ", 
      RowBox[{"(", "51", ")"}]}], ",", " ", 
     RowBox[{
     "as", " ", "well", " ", "as", " ", "the", " ", "coefficient", " ", "Cg", 
      " ", "in", " ", 
      RowBox[{"(", "57", ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"since", " ", "both", " ", "depend", " ", "on", " ", "the", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"M", "-", "1"}], ")"}], "/", "2"}]}], "-", 
      RowBox[{"dimensional", " ", "matrices", " ", "A"}]}], ",", 
     RowBox[{"B", " ", 
      RowBox[{"(", "27", ")"}], 
      RowBox[{
       RowBox[{"(", "28", ")"}], ".", " ", "Determinants"}], " ", "of", " ", 
      "this", " ", "sort", " ", "will", " ", "be", " ", "the", " ", "most", 
      " ", "computationally", " ", "demanding", " ", "part", " ", "of", " ", 
      "our", " ", "analysis"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sqdet1", "[", "M_", "]"}], ":=", 
     RowBox[{
      RowBox[{"sqdet1", "[", "M", "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "sin", ",", "sin2", ",", "\[Lambda]c", ",", "\[Lambda]o", ",", 
          "sh\[Lambda]o", ",", "ish", ",", "Utcsch", ",", "m", ",", "mp", ",",
           "sinsinh", ",", "Am1", ",", "AmB", ",", "ApB", ",", "K"}], "}"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"sin", "=", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"Pi", "/", "M"}], " ", 
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"M", "-", "1"}], ")"}], "/", "2"}], "]"}]}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"sin2", "=", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "M"}], ")"}]}], " ", 
            RowBox[{"Range", "[", 
             RowBox[{"1", ",", 
              RowBox[{"(", 
               RowBox[{"M", "-", "2"}], ")"}], ",", "2"}], "]"}]}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]c", "=", 
          RowBox[{"N", "[", 
           RowBox[{"2", " ", 
            RowBox[{"ArcSinh", "[", "sin", "]"}]}], "]"}]}], ";", 
         RowBox[{"(*", " ", 
          RowBox[{"Normal", " ", "mode", " ", "frequencies"}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]o", "=", 
          RowBox[{"N", "[", 
           RowBox[{"2", " ", 
            RowBox[{"ArcSinh", "[", "sin2", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"sh\[Lambda]o", "=", 
          RowBox[{"Sinh", "[", "\[Lambda]o", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ish", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"Csch", "[", "\[Lambda]c", "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Utcsch", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ish", "[", 
              RowBox[{"[", "mp", "]"}], "]"}], " ", 
             RowBox[{"sin", "[", 
              RowBox[{"[", "mp", "]"}], "]"}], " ", 
             RowBox[{
              RowBox[{"sin", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"m", "+", "1"}], ")"}]}], "/", "2"}], "]"}], "]"}],
               "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"sin", "[", 
                  RowBox[{"[", "mp", "]"}], "]"}], "^", "2"}], "-", 
                RowBox[{
                 RowBox[{"sin2", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m", "+", "1"}], ")"}], "/", "2"}], "]"}], "]"}], 
                 "^", "2"}]}], ")"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", 
              RowBox[{"M", "-", "2"}], ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"mp", ",", "1", ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"M", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], 
           "]"}]}], ";", " ", 
         RowBox[{"(*", " ", 
          RowBox[{"Overlap", " ", "matrix", " ", 
           RowBox[{"(", "134", ")"}], " ", "times", " ", 
           RowBox[{"1", "/", 
            SqrtBox[
             RowBox[{"Sinh", "[", 
              RowBox[{"\[Lambda]c", "[", "mp", "]"}]}]]}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"sinsinh", "=", 
          RowBox[{"sin", " ", "ish"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Am1", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"IdentityMatrix", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"M", "-", "1"}], ")"}], "/", "2"}], "]"}], "/", "2"}], 
           "+", 
           RowBox[{
            RowBox[{"2", "/", "M"}], " ", 
            RowBox[{"KroneckerProduct", "[", 
             RowBox[{"sinsinh", ",", "sinsinh"}], "]"}]}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ApB", "=", 
             RowBox[{"Am1", "+", 
              RowBox[{
               RowBox[{"2", "/", 
                RowBox[{"M", "^", "2"}]}], " ", 
               RowBox[{
                RowBox[{"Transpose", "[", "Utcsch", "]"}], ".", 
                RowBox[{"DiagonalMatrix", "[", 
                 RowBox[{"sh\[Lambda]o", " ", 
                  RowBox[{"Tanh", "[", 
                   RowBox[{"K", " ", 
                    RowBox[{"\[Lambda]o", "/", "2"}]}], "]"}]}], "]"}], ".", 
                "Utcsch"}]}]}]}], ";", 
            RowBox[{"(*", " ", 
             RowBox[{"A", "+", 
              RowBox[{"B", " ", "as", " ", "in", " ", 
               RowBox[{"(", "29", ")"}]}]}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"AmB", "=", 
             RowBox[{"Am1", "+", 
              RowBox[{
               RowBox[{"2", "/", 
                RowBox[{"M", "^", "2"}]}], " ", 
               RowBox[{
                RowBox[{"Transpose", "[", "Utcsch", "]"}], ".", 
                RowBox[{"DiagonalMatrix", "[", 
                 RowBox[{"sh\[Lambda]o", "/", 
                  RowBox[{"Tanh", "[", 
                   RowBox[{"K", " ", 
                    RowBox[{"\[Lambda]o", "/", "2"}]}], "]"}]}], "]"}], ".", 
                "Utcsch"}]}]}]}], ";", " ", 
            RowBox[{"(*", " ", 
             RowBox[{"A", "-", 
              RowBox[{"B", " ", "as", " ", "in", " ", 
               RowBox[{
                RowBox[{"(", "29", ")"}], ".", " ", 
                RowBox[{"It", "'"}]}], "s", " ", "faster", " ", "to", " ", 
               "evaluate", " ", "the", " ", "determinant", " ", "as", " ", 
               "in", " ", 
               RowBox[{"(", "25", ")"}]}]}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"Det", "[", "ApB", "]"}], " ", 
                RowBox[{"Det", "[", "AmB", "]"}]}], "]"}], ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Inverse", "[", "ApB", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", 
                   RowBox[{
                    RowBox[{"Inverse", "[", "AmB", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}], 
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{"2", "K", " ", 
                    RowBox[{"ArcSinh", "[", 
                    RowBox[{"sin", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ")"}]}]}], ")"}],
                "^", "2"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"K", ",", "1", ",", 
             RowBox[{"Kmax", "[", "M", "]"}]}], "}"}]}], "]"}]}]}], "]"}]}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summand", " ", "of", " ", 
      RowBox[{"(", "51", ")"}], " ", "for", " ", "a", " ", "given", " ", 
      "M"}], ",", " ", 
     RowBox[{
     "and", " ", "K", " ", "ranging", " ", "from", " ", "1", " ", "to", " ", 
      "Kmax"}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dpk", "[", "M_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Coth", "[", 
         RowBox[{"M", " ", 
          RowBox[{"ArcSinh", "[", "1", "]"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"M", 
          SqrtBox["2"]}], ")"}]}], ")"}], "^", "6"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"24", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"Kmax", "[", "M", "]"}], "-", "1"}]}], "]"}], "B0"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"24", "/", "2"}], 
         RowBox[{"Range", "[", 
          RowBox[{"Kmax", "[", "M", "]"}], "]"}], 
         RowBox[{"sum\[Lambda]diff", "[", "M", "]"}]}], "]"}], " ", "/", 
       RowBox[{
        RowBox[{"pexp", "[", "M", "]"}], "^", "12"}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Drop", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", "2", "}"}]}], "]"}], "&"}], "/@", 
          RowBox[{"sqdet1", "[", "M", "]"}]}], "]"}], ")"}], "^", 
       "24"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Coefficient", " ", "Cg", " ", "in", " ", 
     RowBox[{"(", "57", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cg", "[", "M_", "]"}], ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "&"}], "/@", 
      RowBox[{"sqdet1", "[", "M", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Summand", " ", "of", " ", 
     RowBox[{"(", "57", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dpkgrav", "[", "M_", "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Cg", "[", "M", "]"}]}], ")"}], 
     RowBox[{"dpk", "[", "M", "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Second", " ", "determinant", " ", "in", " ", 
      RowBox[{"(", "84", ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"see", " ", "also", " ", 
       RowBox[{"(", "78", ")"}]}], "-", 
      RowBox[{"(", "83", ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sqdet2", "[", "M_", "]"}], ":=", 
     RowBox[{
      RowBox[{"sqdet2", "[", "M", "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "sin", ",", "sin2", ",", "\[Lambda]c", ",", "\[Lambda]D", ",", 
          "sh\[Lambda]o", ",", "ish", ",", "Utcsch", ",", "m", ",", "mp", ",",
           "sinsinh", ",", "Am1", ",", "AmB", ",", "ApB", ",", "K"}], "}"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"sin", "=", 
          RowBox[{"N", "[", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"Pi", "/", "M"}], " ", 
             RowBox[{"Range", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"M", "-", "1"}], ")"}], "/", "2"}]}], "]"}]}], "]"}],
            "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"sin2", "=", 
          RowBox[{"N", "[", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"Pi", "/", 
              RowBox[{"(", 
               RowBox[{"2", "M"}], ")"}]}], " ", 
             RowBox[{"Range", "[", 
              RowBox[{"1", ",", 
               RowBox[{"(", 
                RowBox[{"M", "-", "2"}], ")"}], ",", "2"}], "]"}]}], "]"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]c", "=", 
          RowBox[{"2", 
           RowBox[{"ArcSinh", "[", 
            RowBox[{"sin", "[", 
             RowBox[{"[", 
              RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]D", "=", 
          RowBox[{"Append", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"ArcSinh", "[", "sin2", "]"}]}], ",", 
            RowBox[{"N", "[", 
             RowBox[{"2", 
              RowBox[{"ArcSinh", "[", 
               RowBox[{"1", "/", 
                SqrtBox["2"]}], "]"}]}], "]"}]}], "]"}]}], ";", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "Open", " ", "string", " ", "normal", " ", "mode", " ", 
            "frequences", " ", "with", " ", "Dirichlet", " ", "boundary", " ",
             "conditions"}], ",", " ", 
           RowBox[{"see", " ", 
            RowBox[{"(", "134", ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"ish", "=", 
          RowBox[{"Prepend", "[", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"Csch", "[", "\[Lambda]c", "]"}], "]"}], ",", "1"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Utcsch", "=", 
          RowBox[{"Append", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ish", "[", 
                RowBox[{"[", 
                 RowBox[{"mp", "+", "1"}], "]"}], "]"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"sin2", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m", "+", "1"}], ")"}], "/", "2"}], "]"}], "]"}], 
                  RowBox[{"sin", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"M", "-", "m"}], ")"}], "/", "2"}], "+", "1"}], 
                    "]"}], "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"sin2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m", "+", "1"}], ")"}], "/", "2"}], "]"}], "]"}], 
                   "^", "2"}], "-", 
                  RowBox[{
                   RowBox[{"sin", "[", 
                    RowBox[{"[", 
                    RowBox[{"mp", "+", "1"}], "]"}], "]"}], "^", "2"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", 
                RowBox[{"M", "-", "2"}], ",", "2"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"mp", ",", "0", ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"M", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], 
             "]"}], ",", 
            RowBox[{
             SqrtBox[
              RowBox[{"M", "/", "2"}]], 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"ish", "[", 
                RowBox[{"[", 
                 RowBox[{"mp", "+", "1"}], "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"mp", ",", "0", ",", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"M", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], 
              "]"}]}]}], "]"}]}], ";", 
         RowBox[{"(*", " ", 
          RowBox[{"Overlap", " ", "matrix", " ", 
           RowBox[{"(", "144", ")"}], " ", "times", " ", 
           RowBox[{"1", "/", 
            SqrtBox[
             RowBox[{"Sinh", "[", 
              RowBox[{"\[Lambda]c", "[", "mp", "]"}]}]]}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"Am1", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"DiagonalMatrix", "[", 
             RowBox[{"Prepend", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"M", "-", "1"}], ")"}], "/", "2"}], "}"}]}], 
                "]"}], ",", "0"}], "]"}], "]"}], "/", "2"}], "-", 
           RowBox[{
            RowBox[{"2", "/", "M"}], " ", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{
                  RowBox[{"sin", "[", 
                   RowBox[{"[", 
                    RowBox[{"mp", "+", "1"}], "]"}], "]"}], "^", "2"}], "-", 
                 RowBox[{
                  RowBox[{"sin", "[", 
                   RowBox[{"[", 
                    RowBox[{"mpp", "+", "1"}], "]"}], "]"}], "^", "2"}]}], 
                ")"}], 
               RowBox[{"ish", "[", 
                RowBox[{"[", 
                 RowBox[{"mp", "+", "1"}], "]"}], "]"}], 
               RowBox[{"ish", "[", 
                RowBox[{"[", 
                 RowBox[{"mpp", "+", "1"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"mp", ",", "0", ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"M", "-", "1"}], ")"}], "/", "2"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"mpp", ",", "0", ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"M", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], 
             "]"}]}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ApB", "=", 
             RowBox[{"Am1", "+", 
              RowBox[{
               RowBox[{"2", "/", 
                RowBox[{"M", "^", "2"}]}], " ", 
               RowBox[{
                RowBox[{"Transpose", "[", "Utcsch", "]"}], ".", 
                RowBox[{"DiagonalMatrix", "[", 
                 RowBox[{
                  RowBox[{"Sinh", "[", "\[Lambda]D", "]"}], " ", 
                  RowBox[{"Tanh", "[", 
                   RowBox[{"K", " ", 
                    RowBox[{"\[Lambda]D", "/", "2"}]}], "]"}]}], "]"}], ".", 
                "Utcsch"}]}]}]}], ";", 
            RowBox[{"AmB", "=", 
             RowBox[{"Am1", "+", 
              RowBox[{
               RowBox[{"2", "/", 
                RowBox[{"M", "^", "2"}]}], " ", 
               RowBox[{
                RowBox[{"Transpose", "[", "Utcsch", "]"}], ".", 
                RowBox[{"DiagonalMatrix", "[", 
                 RowBox[{
                  RowBox[{"Sinh", "[", "\[Lambda]D", "]"}], " ", "/", 
                  RowBox[{"Tanh", "[", 
                   RowBox[{"K", " ", 
                    RowBox[{"\[Lambda]D", "/", "2"}]}], "]"}]}], "]"}], ".", 
                "Utcsch"}]}]}]}], ";", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"Det", "[", "ApB", "]"}], 
              RowBox[{"Det", "[", "AmB", "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"K", ",", 
             RowBox[{"Kmax", "[", "M", "]"}]}], "}"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Ratio", " ", 
     RowBox[{"(", "87", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rk", "[", "M_", "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", 
      SqrtBox["M"]}], 
     RowBox[{
      RowBox[{"Drop", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Drop", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", "2", "}"}]}], "]"}], "&"}], "/@", 
          RowBox[{"sqdet1", "[", "M", "]"}]}], "]"}], ",", "1"}], "]"}], "/", 
      RowBox[{"Drop", "[", 
       RowBox[{
        RowBox[{"sqdet2", "[", "M", "]"}], ",", "1"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]", "=", 
     RowBox[{"2", "-", 
      SqrtBox["3"]}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"as", " ", "in", " ", 
      RowBox[{"(", "85", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"Summand", " ", "in", " ", 
      RowBox[{"(", "88", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dpkdb", "[", 
      RowBox[{"M_", ",", "p_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Drop", "[", 
       RowBox[{
        RowBox[{"dpk", "[", "M", "]"}], ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Eta]", "^", "2"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Eta]", "^", 
                RowBox[{"(", 
                 RowBox[{"2", "K"}], ")"}]}]}], ")"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"K", ",", "2", ",", 
             RowBox[{"Kmax", "[", "M", "]"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"rk", "[", "M", "]"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"25", "-", "p"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Simple", " ", "function", " ", "that", " ", "adds", " ", "a", " ", 
      "label", " ", "at", " ", "each", " ", "element", " ", "of", " ", "a", 
      " ", "list"}], ",", " ", 
     RowBox[{
     "with", " ", "a", " ", "given", " ", "starting", " ", "value", " ", 
      "and", " ", "step"}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"addm", "[", 
     RowBox[{"data_", ",", "start_", ",", "step_"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"start", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"i", "-", "1"}], ")"}], "step"}]}], ",", 
        RowBox[{"data", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "data", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Opposite", " ", 
     RowBox[{"procedure", ":", 
      RowBox[{"Remove", " ", "label"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"remm", "[", "mdata_", "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"mdata", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "mdata", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Package", " ", "for", " ", "placing", " ", "legends", " ", "in", " ", 
     "plots"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Needs", "[", "\"\<PlotLegends`\>\"", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.549283475887368*^9, 3.549283492543618*^9}, {
   3.549283560981118*^9, 3.549283591293618*^9}, {3.549283626887368*^9, 
   3.549283633512368*^9}, {3.549290227746743*^9, 3.549290232715493*^9}, {
   3.549290500184243*^9, 3.549290575434243*^9}, {3.549290691481118*^9, 
   3.549290735871743*^9}, {3.549290868059243*^9, 3.549290901168618*^9}, {
   3.549294304418618*^9, 3.549294340574868*^9}, {3.549294376309243*^9, 
   3.549294410074868*^9}, {3.549294512512368*^9, 3.549294534699868*^9}, {
   3.549294565449868*^9, 3.549294571043618*^9}, {3.549294720184243*^9, 
   3.549294728824868*^9}, 3.549295062637368*^9, {3.549295135871743*^9, 
   3.549295211652993*^9}, 3.549295280981118*^9, {3.549295347262368*^9, 
   3.549295401231118*^9}, {3.549295452840493*^9, 3.549295485356118*^9}, 
   3.549295531637368*^9, {3.549295573793618*^9, 3.549295593184243*^9}, {
   3.549295697918618*^9, 3.549295702356118*^9}, {3.549295903543618*^9, 
   3.549295907512368*^9}, {3.549295950527993*^9, 3.549295982356118*^9}, {
   3.549296143309243*^9, 3.549296144231118*^9}, {3.549296249715493*^9, 
   3.549296287184243*^9}, {3.549296406012368*^9, 3.549296406168618*^9}, {
   3.549296481402993*^9, 3.549296534137368*^9}, {3.549296706246743*^9, 
   3.549296728746743*^9}, {3.549296759215493*^9, 3.549296868231118*^9}, {
   3.549296906871743*^9, 3.549296927137368*^9}, {3.549296957840493*^9, 
   3.549296969012368*^9}, {3.549297068231118*^9, 3.549297168496743*^9}, {
   3.549297199590493*^9, 3.549297272996743*^9}, {3.549297307434243*^9, 
   3.549297309871743*^9}, {3.549297355496743*^9, 3.549297412856118*^9}, {
   3.549297463277993*^9, 3.549297474184243*^9}, {3.549297510699868*^9, 
   3.549297526731118*^9}, {3.549297601277993*^9, 3.549297615184243*^9}, {
   3.549297648340493*^9, 3.549297671137368*^9}, {3.549297747434243*^9, 
   3.549297747746743*^9}, {3.549298331996743*^9, 3.549298342996743*^9}, {
   3.549298380762368*^9, 3.549298421340493*^9}, {3.549298627902993*^9, 
   3.549298628871743*^9}, {3.549305704809243*^9, 3.549305706246743*^9}, {
   3.549308932074868*^9, 3.549308932996743*^9}, {3.54932118128125*^9, 
   3.549321202796875*^9}, {3.549321243984375*^9, 3.549321365515625*^9}, {
   3.5493214334375*^9, 3.54932158165625*^9}, {3.549321622578125*^9, 
   3.549321703734375*^9}, {3.5493219175*^9, 3.549321977640625*^9}, {
   3.549322016734375*^9, 3.549322145203125*^9}, {3.54932220334375*^9, 
   3.54932227278125*^9}, {3.549322330625*^9, 3.5493223309375*^9}, {
   3.549322399578125*^9, 3.5493224338125*^9}, {3.549322650203125*^9, 
   3.54932269003125*^9}, {3.549322746375*^9, 3.5493229165625*^9}, {
   3.549322947703125*^9, 3.54932298559375*^9}, {3.549323047921875*^9, 
   3.549323077*^9}, {3.54932313828125*^9, 3.54932314303125*^9}, 
   3.549323177*^9, {3.54932323640625*^9, 3.5493232485*^9}, {
   3.54932328715625*^9, 3.54932330671875*^9}, {3.54932333859375*^9, 
   3.549323431296875*^9}, {3.549323474265625*^9, 3.549323538265625*^9}, {
   3.54932357215625*^9, 3.54932361359375*^9}, {3.549323664765625*^9, 
   3.549323712078125*^9}, {3.54932378240625*^9, 3.549323820546875*^9}, {
   3.54932385696875*^9, 3.5493239201875*^9}, {3.549324177484375*^9, 
   3.5493241805*^9}, {3.54932422396875*^9, 3.549324226046875*^9}, {
   3.54932428121875*^9, 3.549324303515625*^9}, {3.5493243491875*^9, 
   3.549324410078125*^9}, 3.5493244875625*^9, {3.549324522734375*^9, 
   3.549324574046875*^9}, {3.549324620578125*^9, 3.549324625984375*^9}, {
   3.549324678546875*^9, 3.5493247184375*^9}, {3.54932474934375*^9, 
   3.5493248353125*^9}, {3.5493248983125*^9, 3.549324910328125*^9}, {
   3.549324941046875*^9, 3.549324970328125*^9}, {3.549325001796875*^9, 
   3.549325112609375*^9}, {3.549325145671875*^9, 3.549325146390625*^9}, {
   3.54932540028125*^9, 3.549325495703125*^9}, {3.549325603453125*^9, 
   3.54932565184375*^9}, {3.549325701421875*^9, 3.549325782859375*^9}, {
   3.549325837328125*^9, 3.5493258375*^9}, {3.549325909546875*^9, 
   3.54932607090625*^9}, {3.54932610784375*^9, 3.5493261376875*^9}, {
   3.54932617896875*^9, 3.549326181046875*^9}, {3.54932622075*^9, 
   3.549326346796875*^9}, {3.549326562921875*^9, 3.549326642734375*^9}, {
   3.5493268566875*^9, 3.549326856859375*^9}, {3.549326888484375*^9, 
   3.549326896734375*^9}, 3.549327168703125*^9, {3.54938915403125*^9, 
   3.54938928840625*^9}, {3.549389353640625*^9, 3.549389431375*^9}, {
   3.549389470234375*^9, 3.549389516125*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Closed String Tachyon", "Section",
 CellChangeTimes->{{3.549297698387368*^9, 3.549297703871743*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Entire", " ", "energy", " ", "shift"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"M", ",", 
       RowBox[{"Plus", "@@", 
        RowBox[{"dpk", "[", "M", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"M", ",", "Mmin", ",", "Mmax", ",", "Mstep"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Fit", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"M", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"Log", "[", "M", "]"}], "/", 
        RowBox[{"M", "^", "2"}]}]}], "}"}], ",", "M"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"%%", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"M", ",", "%"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "Mmin", ",", "Mmax"}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"Joined", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"False", ",", "True"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ",", 
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<M\>\"", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Superscript", "[", 
           RowBox[{"a\[CapitalDelta]P", ",", "\"\<-\>\""}], "]"}]}], "/", 
         "M"}]}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotLegend", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Numerical data\>\"", ",", "\"\<Fitted curve\>\""}], 
       "}"}]}], ",", 
     RowBox[{"LegendShadow", "\[Rule]", "None"}], ",", 
     RowBox[{"LegendPosition", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "0.30"}]}], "}"}]}], ",", 
     RowBox[{"LegendSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.9", ",", "0.35"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.549297764496743*^9, 3.549297807715493*^9}, {
  3.549298424402993*^9, 3.549298508106118*^9}, {3.549298657621743*^9, 
  3.549298701934243*^9}, {3.549298756793618*^9, 3.549298787652993*^9}, {
  3.549298839793618*^9, 3.549298939762368*^9}, {3.549299123231118*^9, 
  3.549299142902993*^9}, {3.549299302418618*^9, 3.549299327231118*^9}, {
  3.549299771090493*^9, 3.549299771324868*^9}, {3.549306308840493*^9, 
  3.549306315512368*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"205", ",", "1.1585752104565068`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"215", ",", "1.1585985000886163`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"225", ",", "1.1586189988980031`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"235", ",", "1.158637141773545`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"245", ",", "1.1586532813089`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"255", ",", "1.1586677059481643`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"265", ",", "1.158680653755875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"275", ",", "1.1586923223398224`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"285", ",", "1.158702877192708`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"295", ",", "1.1587124575748406`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"305", ",", "1.1587211815792506`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"315", ",", "1.1587291495872054`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"325", ",", "1.158736447746652`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"335", ",", "1.1587431500947252`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"345", ",", "1.1587493207878863`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"355", ",", "1.1587550151517505`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"365", ",", "1.1587602818278027`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"375", ",", "1.1587651630886198`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"385", ",", "1.1587696962082954`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"395", ",", "1.15877391388411`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.549297803902993*^9, 3.549297833309243*^9}, 
   3.549298148715493*^9, 3.549298439277993*^9, 3.549298473012368*^9, {
   3.549298682762368*^9, 3.549298703043618*^9}, 3.549298788824868*^9, {
   3.549298858121743*^9, 3.549298862465493*^9}, 3.549298898871743*^9, {
   3.549299126934243*^9, 3.549299143902993*^9}, {3.549299303449868*^9, 
   3.549299328324868*^9}, 3.549299772668618*^9, 3.549306316981118*^9}],

Cell[BoxData[
 RowBox[{"1.1588632608940443`", "\[InvisibleSpace]", "+", 
  FractionBox["2.7879648309519847`", 
   SuperscriptBox["M", "2"]], "-", 
  FractionBox[
   RowBox[{"2.7979049112857646`", " ", 
    RowBox[{"Log", "[", "M", "]"}]}], 
   SuperscriptBox["M", "2"]]}]], "Output",
 CellChangeTimes->{{3.549297803902993*^9, 3.549297833309243*^9}, 
   3.549298148715493*^9, 3.549298439277993*^9, 3.549298473012368*^9, {
   3.549298682762368*^9, 3.549298703043618*^9}, 3.549298788824868*^9, {
   3.549298858121743*^9, 3.549298862465493*^9}, 3.549298898871743*^9, {
   3.549299126934243*^9, 3.549299143902993*^9}, {3.549299303449868*^9, 
   3.549299328324868*^9}, 3.549299772668618*^9, 3.549306316981118*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[{
      {RGBColor[0.6, 0.24, 0.4428931686004542], PointBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQYLMh287r/VaOv8ZA/mP8hycDHZOGUejK+Q47Bh
hY/wFhg/Iddh1qRayeMw/oI8B9v/L1lvwPXnO5xZ8V/1OYw/ocDhpdWynV9g
fINCh+lmL78ydEH5FwodLPVM2Xlg/IIiBxH2N0JiML5AscM27oMW8jD+hmIH
vqRlk9Vh/IASh0sie6z0YfwPJQ787x86msH4E0oddPYG7LKB8Q3KHNYWPtrk
BLe/zGH+qqUWHnD7yx14oj+H+cLtr3DY9/2MeBDc/gqHyMKfzWFAPgChKGwr

        "]]}, 
      {RGBColor[0.24720000000000017`, 0.24, 0.6], LineBox[CompressedData["
1:eJw9zwtUVAUex3HUFVyMHCEVcRQ0QAEfoLggrvDDB7iEOYAiuycF26ObMzBz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        "]]}},
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     Frame->True,
     FrameLabel->{
       FormBox["\"M\"", TraditionalForm], 
       FormBox[
        RowBox[{"-", 
          FractionBox[
           
           TemplateBox[{"a\[CapitalDelta]P", "\"-\""}, "Superscript", 
            SyntaxForm -> SuperscriptBox], "M"]}], TraditionalForm]},
     PlotRange->Automatic,
     PlotRangeClipping->True], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], RectangleBox[{0, -0.3}, {0.9, 0.04999999999999999}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
      GraphicsGroupBox[{RectangleBox[{0, -0.3}, {0.9, 0.04999999999999999}], 
        InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[{
                {RGBColor[0.24720000000000017`, 0.24, 0.6], 
                 LineBox[{{0, 0.5}, {1, 0.5}}]}, {}},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 0.08}, {Left, Bottom}, 
              {1, 1}], 
             InsetBox["\<\"Fitted curve\"\>", {1.2100000000000002`, 0.58}, {-1, 0},
               Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, 
                {RGBColor[0.6, 0.24, 0.4428931686004542], 
                 PointBox[{0.5, 0.5}]}},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 1.24}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"Numerical data\"\>", {1.2100000000000002`, 1.74}, {-1, 0},
               Automatic, {1, 0}]}}, {}},
          AspectRatio->0.3888888888888889,
          FormatType->TraditionalForm,
          PlotRange->{{-0.1, 3.26}, {-0.1, 2.42}}], {0, -0.3}, {
         Left, Bottom}, {0.9, 0.35}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Automatic,
  PlotRange->All]], "Output",
 CellChangeTimes->{{3.549297803902993*^9, 3.549297833309243*^9}, 
   3.549298148715493*^9, 3.549298439277993*^9, 3.549298473012368*^9, {
   3.549298682762368*^9, 3.549298703043618*^9}, 3.549298788824868*^9, {
   3.549298858121743*^9, 3.549298862465493*^9}, 3.549298898871743*^9, {
   3.549299126934243*^9, 3.549299143902993*^9}, {3.549299303449868*^9, 
   3.549299328324868*^9}, 3.549299772668618*^9, 3.549306317356118*^9},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Behavior", " ", "of", " ", "summand", " ", "for", " ", "small", " ", 
    "K"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"K", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"M", ",", 
       RowBox[{
        RowBox[{"dpk", "[", "M", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"M", ",", "Mmin", ",", "Mmax", ",", "Mstep"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Fit", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"M", "^", "2"}]}]}], "}"}], ",", "M"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"%%", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"M", ",", "%"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "Mmin", ",", "Mmax"}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"Joined", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"False", ",", "True"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ",", 
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<M\>\"", ",", 
        RowBox[{"Subsuperscript", "[", 
         RowBox[{"\[Delta]P", ",", "K", ",", "\"\<-\>\""}], "]"}]}], "}"}]}], 
     ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotLegend", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Numerical data\>\"", ",", "%"}], "}"}]}], ",", 
     RowBox[{"LegendShadow", "\[Rule]", "None"}], ",", 
     RowBox[{"LegendPosition", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "0.20"}]}], "}"}]}], ",", 
     RowBox[{"LegendSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.9", ",", "0.35"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "K", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.549298947137368*^9, 3.549298960121743*^9}, {
  3.549299172090493*^9, 3.549299270887368*^9}, {3.549299366152993*^9, 
  3.549299400699868*^9}, {3.549299439293618*^9, 3.549299486621743*^9}, {
  3.549306321621743*^9, 3.549306344199868*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"205", ",", "0.10445322663385528`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"215", ",", "0.1044560645864815`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"225", ",", "0.10445853267939882`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"235", ",", "0.10446069250049708`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"245", ",", "0.10446259332625434`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"255", ",", "0.10446427496444527`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"265", ",", "0.1044657698726482`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"275", ",", "0.10446710469850859`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"285", ",", "0.10446830151276208`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"295", ",", "0.10446937870174271`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"305", ",", "0.10447035169958224`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"315", ",", "0.10447123351123415`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"325", ",", "0.10447203518998745`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"335", ",", "0.10447276615674335`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"345", ",", "0.10447343450179106`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"355", ",", "0.10447404715917492`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"365", ",", "0.10447461016398323`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"375", ",", "0.10447512873184762`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"385", ",", "0.10447560742376237`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"395", ",", "0.10447605021770258`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.549299241809243*^9, {3.549299393137368*^9, 3.549299401840493*^9}, {
   3.549299447668618*^9, 3.549299487606118*^9}, {3.549306327809243*^9, 
   3.549306345652993*^9}}],

Cell[BoxData[
 RowBox[{"0.10448446372184696`", "\[InvisibleSpace]", "-", 
  FractionBox["1.312758965464495`", 
   SuperscriptBox["M", "2"]]}]], "Output",
 CellChangeTimes->{
  3.549299241809243*^9, {3.549299393137368*^9, 3.549299401840493*^9}, {
   3.549299447668618*^9, 3.549299487606118*^9}, {3.549306327809243*^9, 
   3.549306345668618*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[{
      {RGBColor[0.6, 0.24, 0.4428931686004542], PointBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQYLMh28lkZFFO3dZQ/mP8hyWNnn8nUhjK+Q4yCa
vTT2NIyfkOuQdYVx1nsYf0Geg/atv7X8+2D68x3OzJi0RRvGn1DgkN6jftIF
xjcodIiTMtCLhvEvFDrUe5U75cP4BUUOuyW/hjTC+ALFDl86Py+fCONvKHZQ
3uJbvADGDyhx6L1Q82wtjP+hxEHV+bvmLrj9pQ6PMmsSjsLtL3PYG3Jl+Xm4
/WUO3KteSd6E21/uMJNf7exDuP0VDurJsldfwu2vcNCsfOb0EcgHAF71b7E=

        "]]}, 
      {RGBColor[0.24720000000000017`, 0.24, 0.6], LineBox[CompressedData["
1:eJw9zwtQVQUex/Grri9Cc0Ahl1LcGomopCC0JeUXBIYZEolCamCiyH2fe8/j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        "]]}},
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     Frame->True,
     FrameLabel->{
       FormBox["\"M\"", TraditionalForm], 
       FormBox[
        InterpretationBox[
         SubsuperscriptBox["\[Delta]P", "2", "\"-\""], 
         Subsuperscript[$CellContext`\[Delta]P, 2, "-"], Editable -> False], 
        TraditionalForm]},
     PlotRange->Automatic,
     PlotRangeClipping->True], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], RectangleBox[{0, -0.2}, {0.9, 0.14999999999999997`}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
      GraphicsGroupBox[{RectangleBox[{0, -0.2}, {0.9, 0.14999999999999997`}], 
        InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[{
                {RGBColor[0.24720000000000017`, 0.24, 0.6], 
                 LineBox[{{0, 0.5}, {1, 0.5}}]}, {}},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 0.08}, {
              Left, Bottom}, {1, 1}], InsetBox[
              RowBox[{"0.10448446372184696`", "\[InvisibleSpace]", "-", 
               FractionBox["1.312758965464495`", 
                SuperscriptBox["M", "2"]]}], {1.2100000000000002`, 0.58}, {-1, 0},
               Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, 
                {RGBColor[0.6, 0.24, 0.4428931686004542], 
                 PointBox[{0.5, 0.5}]}},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 1.24}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"Numerical data\"\>", {1.2100000000000002`, 1.74}, {-1, 0},
               Automatic, {1, 0}]}}, {}},
          AspectRatio->0.3888888888888889,
          FormatType->TraditionalForm,
          PlotRange->{{-0.1, 3.26}, {-0.1, 2.42}}], {0, -0.2}, {
         Left, Bottom}, {0.9, 0.35}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Automatic,
  PlotRange->All]], "Output",
 CellChangeTimes->{
  3.549299241809243*^9, {3.549299393137368*^9, 3.549299401840493*^9}, {
   3.549299447668618*^9, 3.549299487606118*^9}, {3.549306327809243*^9, 
   3.549306346012368*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Obtain", " ", "rough", " ", "idea", " ", "of", " ", "how", " ", "the", 
     " ", "large", " ", "M", " ", "expansion", " ", "coefficients", " ", "of",
      " ", "the", " ", "summand", " ", "depend", " ", "on", " ", "K", " ", 
     "by", " ", "repeating", " ", "above", " ", "procedure", " ", "for", " ", 
     "K"}], "=", 
    RowBox[{
     RowBox[{"2", "..."}], "10"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Fit", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"M", "^", "2"}]}]}], "}"}], ",", "M"}], "]"}], "&"}], "/@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"M", ",", 
        RowBox[{
         RowBox[{"dpk", "[", "M", "]"}], "[", 
         RowBox[{"[", "K", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"K", ",", "2", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"M", ",", "Mmin", ",", "Mmax", ",", "Mstep"}], "}"}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"addm", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"%", ",", "M", ",", "0"}], "]"}], ",", "2", ",", "1"}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Fit", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"k", "^", "3"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"k", "^", "4"}]}]}], "}"}], ",", "k"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "2", ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"ListPlot", "[", "%%", "]"}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"addm", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"%%%%", ",", 
        RowBox[{"1", "/", 
         RowBox[{"M", "^", "2"}]}]}], "]"}], ",", "2", ",", "1"}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Fit", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"1", "/", "k"}], "}"}], ",", "k"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "2", ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"ListPlot", "[", "%%", "]"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.549300966637368*^9, 3.549301043512368*^9}, {
  3.549301123027993*^9, 3.549301359449868*^9}, {3.549301396434243*^9, 
  3.549301541090493*^9}, {3.549301594481118*^9, 3.549301617559243*^9}, {
  3.549301654356118*^9, 3.549301727371743*^9}, {3.549301777246743*^9, 
  3.549301798527993*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.10448446372184696`", "\[InvisibleSpace]", "-", 
    FractionBox["1.312758965464495`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.027700430309912996`", "\[InvisibleSpace]", "-", 
    FractionBox["0.957424899856364`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.01095955302665018`", "\[InvisibleSpace]", "-", 
    FractionBox["0.7262719458590415`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.005388191443105949`", "\[InvisibleSpace]", "-", 
    FractionBox["0.5804726819585676`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.0030329365512336806`", "\[InvisibleSpace]", "-", 
    FractionBox["0.48204459774112746`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.0018720094098928237`", "\[InvisibleSpace]", "-", 
    FractionBox["0.41155689721514405`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.001235206059588694`", "\[InvisibleSpace]", "-", 
    FractionBox["0.3587163905614923`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.0008572813039868836`", "\[InvisibleSpace]", "-", 
    FractionBox["0.3176735789853951`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.0006190211701445185`", "\[InvisibleSpace]", "-", 
    FractionBox["0.2848862689078727`", 
     SuperscriptBox["M", "2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.549301038637368*^9, 3.549301055652993*^9}, 
   3.549301132840493*^9, {3.549301207027993*^9, 3.549301227387368*^9}, {
   3.549301308481118*^9, 3.549301365715493*^9}, {3.549301434902993*^9, 
   3.549301452246743*^9}, {3.549301499262368*^9, 3.549301514481118*^9}, 
   3.549301548715493*^9, {3.549301614793618*^9, 3.549301623277993*^9}, 
   3.549301808871743*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["0.5325777976374145`", 
   SuperscriptBox["k", "4"]], "+", 
  FractionBox["0.5696147024197885`", 
   SuperscriptBox["k", "3"]]}]], "Output",
 CellChangeTimes->{{3.549301038637368*^9, 3.549301055652993*^9}, 
   3.549301132840493*^9, {3.549301207027993*^9, 3.549301227387368*^9}, {
   3.549301308481118*^9, 3.549301365715493*^9}, {3.549301434902993*^9, 
   3.549301452246743*^9}, {3.549301499262368*^9, 3.549301514481118*^9}, 
   3.549301548715493*^9, {3.549301614793618*^9, 3.549301623277993*^9}, 
   3.549301808887368*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVzHk81Ikfx3GbHWOcNa5IwrcclRxFi9bnk8aVI+S+QtnIukmqdaRB0jCZ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      "]]}}, 
   {Hue[0.67, 0.6, 0.6], 
    PointBox[{{2., 0.10448446372184696`}, {3., 0.027700430309912996`}, {4., 
     0.01095955302665018}, {5., 0.005388191443105949}, {6., 
     0.0030329365512336806`}, {7., 0.0018720094098928237`}, {8., 
     0.001235206059588694}, {9., 0.0008572813039868836}, {10., 
     0.0006190211701445185}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{2., 0},
  PlotRange->{{2, 10}, {0., 0.04386105475724671}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.549301038637368*^9, 3.549301055652993*^9}, 
   3.549301132840493*^9, {3.549301207027993*^9, 3.549301227387368*^9}, {
   3.549301308481118*^9, 3.549301365715493*^9}, {3.549301434902993*^9, 
   3.549301452246743*^9}, {3.549301499262368*^9, 3.549301514481118*^9}, 
   3.549301548715493*^9, {3.549301614793618*^9, 3.549301623277993*^9}, 
   3.549301808918618*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["2.76652011648464`", "k"]}]], "Output",
 CellChangeTimes->{{3.549301038637368*^9, 3.549301055652993*^9}, 
   3.549301132840493*^9, {3.549301207027993*^9, 3.549301227387368*^9}, {
   3.549301308481118*^9, 3.549301365715493*^9}, {3.549301434902993*^9, 
   3.549301452246743*^9}, {3.549301499262368*^9, 3.549301514481118*^9}, 
   3.549301548715493*^9, {3.549301614793618*^9, 3.549301623277993*^9}, 
   3.549301808949868*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVjH041AccwC/yvsJx3uLq7jcSvZiXGlf2zXp6IUvnzD2e7oqiURu5LaXS
GI21M5ZkK7KndpWam7xUj5evYrnrxfW7wx2SIuYOdwp3RWr2x+f5/PN5Poy4
ZHa8EYVCCZ/nf8ub1bR5QfxRn9WdDD0Wmj5NMzWhAN+4eHrQRY8R29u7P7Kk
QA9P6GCw02O78mapsz0FOOEvOF6mepRqj7n7eVIgu9qc3aqZxmbXxQEJERTI
C3nfea9mGiuP+HIelVMA6Ic3yMKmMc/n2K8lGxcAVfJ6gpczhSu9p2jBZUaw
1b4y1cFkEgc/KxiVDBrDRllooeTxKwwrYs1MME1AlzRuNNk8geWCdmuPE6Zw
rNbqrE2GDs2/zk6DZjPIe9hrJiLHkfeKMbyfbgGzAeeOvv1kDPfVtgtXHraE
U06ineIWDWacKfuxq84K2hPv3jLKV2POu6hcIXURWDUmCPi7RvDiSZ/eFdGL
gfqb5l199L94IMRl/96z1lBDkZ/56eAw2kqm33HSbCCgj8VLyRxCw2yyLsnJ
Fm4e1moe1r3EyGlevFmbLaQPCYXRo4OYm69IS02lgjd11D/YdxDbamL8Iqh2
IBGuU3AKB/B4eVRqDdoBOxj4O7QvkOUcF3M61h4GWsTM8d0vMCV64J8RGxr4
1p+AUNlzzAjQPLZvpMGS4qzG5aHPsbjc+GQ1zwHQsNabW9GPH5MF1SorR5De
9tDa1j/Dhvw1hSmVjjBGCO7YjfThqrEoK2W4E4yZaP7SEn1obz1h3jrjBDKP
48/8Yp6iCZ4XExec4dJcFe/nK7140L++2yLMBcqbOJPndD14Y1tceZPeBQ4Y
UutsNvWgftTFZrh4CZSGS71LrndjXeQW46JNrrDwSsxo/6Ju/H5rzsWaYVdo
urdjPDJThcy+UNWlHDdYH9iqTphTImtddpGzLx1KWBuex32rRB5d9naBgg5f
5VbrX7/tQv0D4UBK5lKoDOTQG9O7cLvRmqAV1GVQOKQskZt3oaUuZueCuGWw
gfUdK7m0E39ogooLt5cBvcBPk76qEzM54uhDFgx4Y5Glo0g7MOixcrNFLANa
RfsYwXs6sJ+2Kdv8FgP+TvrjTeScAi3cAx02mjHB7dO7EbGXFah1GFGv5zNB
wKYu5G1RIFe2lJoqZgK3mlt6ZlKO4ujzuYs/MOF1Vubnyy/L8e69J/BNFAEJ
J2zz+iPkyJ3KDzcTEcAJTh5qNJHj/fYQn+QrBEgNSwYFC+Xof01PVV4lIH5s
xtrLWI7WfL5KdJ2AoEXLDcWU+b5t1d7NVQT4p7vNpM6SGHD+0ZGcBgImVHVS
v1ckUkMsLxsrCMhY+mSb6imJ37s2nTrQQYAXe7dLUS+JWv2hREUnAemxA04R
PSRKr3evvqQi4LRp6UWJcr6nXbsT8owAVYlCXi8nUTeyRZapJoDkStoqJCTu
apmtUmsICA40EyS2kfigVFy0c4yA7YayMM/7JIrYjjEMHQE2N25mi1pI5DcM
v2yeImBunE/7s4nER8W/t3nqCQgo43rFN5IYdOiLigIDAS1V/IPuDSTSPOqS
98wQ0PkmMU10h8QsShJbMkuA0epdsP82iRM9bgE+cwQopf5rPW/N/2tJx5L3
BHREarjq2vn/LzkzHz4Q4P6l4GpFDYn/AXmIboc=
      "]]}}, 
   {Hue[0.67, 0.6, 0.6], 
    PointBox[{{2., -1.312758965464495}, {3., -0.957424899856364}, {
     4., -0.7262719458590415}, {5., -0.5804726819585676}, {
     6., -0.48204459774112746`}, {7., -0.41155689721514405`}, {
     8., -0.3587163905614923}, {9., -0.3176735789853951}, {
     10., -0.2848862689078727}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{2., -1.4000000000000001`},
  PlotRange->{{2, 10}, {-1.3832599453231407`, -0.27665201616523155`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.549301038637368*^9, 3.549301055652993*^9}, 
   3.549301132840493*^9, {3.549301207027993*^9, 3.549301227387368*^9}, {
   3.549301308481118*^9, 3.549301365715493*^9}, {3.549301434902993*^9, 
   3.549301452246743*^9}, {3.549301499262368*^9, 3.549301514481118*^9}, 
   3.549301548715493*^9, {3.549301614793618*^9, 3.549301623277993*^9}, 
   3.549301808981118*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Closed String Graviton", "Section",
 CellChangeTimes->{{3.549299570856118*^9, 3.549299574840493*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Entire", " ", "energy", " ", "shift"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"M", ",", 
       RowBox[{"Plus", "@@", 
        RowBox[{"dpkgrav", "[", "M", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"M", ",", "Mmin", ",", "Mmax", ",", "Mstep"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"LinearModelFit", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"M", "^", "2"}]}]}], "}"}], ",", "M"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"%%", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"M", ",", 
           RowBox[{"%", "[", "M", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "Mmin", ",", "Mmax"}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"Joined", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"False", ",", "True"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ",", 
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<M\>\"", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Superscript", "[", 
           RowBox[{"a\[CapitalDelta]P", ",", "\"\<-\>\""}], "]"}]}], "/", 
         "M"}]}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.549299598184243*^9, 3.549299602449868*^9}, {
  3.549299666871743*^9, 3.549299854434243*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"205", ",", "1.1588739975446272`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"215", ",", "1.1588730320648608`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"225", ",", "1.1588721909446416`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"235", ",", "1.158871453804237`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"245", ",", "1.158870804194092`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"255", ",", "1.1588702287593267`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"265", ",", "1.1588697167481756`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"275", ",", "1.1588692590941012`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"285", ",", "1.1588688484286571`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"295", ",", "1.1588684785014713`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"305", ",", "1.1588681441845816`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"315", ",", "1.1588678409309483`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"325", ",", "1.1588675650709959`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"335", ",", "1.1588673133830865`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"345", ",", "1.1588670832626242`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"355", ",", "1.1588668720963626`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"365", ",", "1.158866678038811`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"375", ",", "1.1588664991999977`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"385", ",", "1.1588663340834053`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"395", ",", "1.158866181232256`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.549299603762368*^9, {3.549299672293618*^9, 3.549299719434243*^9}, {
   3.549299760356118*^9, 3.549299833387368*^9}}],

Cell[BoxData[
 RowBox[{"FittedModel", "[", 
  PanelBox[
   TagBox[
    RowBox[{"1.158863304827629`", "\[InvisibleSpace]", "+", 
     FractionBox["0.44986391307836154`", 
      SuperscriptBox["M", "2"]]}],
    Short],
   FrameMargins->5], "]"}]], "Output",
 CellChangeTimes->{
  3.549299603762368*^9, {3.549299672293618*^9, 3.549299719434243*^9}, {
   3.549299760356118*^9, 3.549299833387368*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.6, 0.24, 0.4428931686004542], PointBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQYLMh10LH+V7u/6ZA/mP8hyaPh6rmgfjK+Q4yA3
j3XiXhg/Idfh9zbV03tg/AV5DiU3jsjA+Q/yHRhdfZt2w/gTChymKN75sQvG
Nyh0+JrIVAfnXyh0EFh9lB/OLyhyMCivWLMTxhcodnBJ2hUE528odnj3OYgR
zg8ocQhmcNu+A8b/UOJwRnlbMZw/odThQuIHUzjfoMxhuarj3+1w+8scpOZq
noTzC8odcp+rz4TzBSoc5upezYHzN1Q4HAo+6wziAwCp6nIT
     "]]}, 
   {RGBColor[0.24720000000000017`, 0.24, 0.6], LineBox[CompressedData["
1:eJxF1nlwjHccx/GNRKqiJq2Im0XHaGRkS12dkI8SR9NlHUGdS0TZ87l3HWEd
wSRMQuJo6lhHjKMkmiAaiZ2WoWglmHEkdBtX3IlQibNhpt/vM/PMM6+ZZ+bz
e//1PB1nOEcnNtDpdMfr7/fPD5d3DkIqouYeT3ka88G+OTgydNIUsn8O/jzw
aCBZZ8Hsdre7kPUWFGbHNCHDgoOJr6qL/7fZgqzl4VfIHgvKo9OKyV4LNp1K
yCb7LJgvrF1F9luA1FYKWWdFlvpiEllvxaX1EYPJsCJj2sFI3rdiw/CU5rxv
hXo5720R7VuRkBlZSfZZ8bxZTSnZb8Xt6obHyDob/i5N2EXW2zB0WsgaMmxo
aHw1n2y2YWx8jx/IHhvS++WM5n0bgn8TBvC+DSeK1Ajet0FqUBTO+3Z0sMUG
8r4dba9/UnWM9u0o7d/8Otlsx/oFE8+QPXakrC4/QvbaoViyssm++vc/y8gg
++1ITzm5mKxzoH+5QSDrHVgdfmkq7ztgNx4w8r4D3h+Lo3nfgZ0tgyJ534HM
h0lteN+BJtHdQnjfgZAeIa8Kad+JsjdtH5D1TtRcmFZGhhP+ygtnyWYnIuar
x8geJ2L+GLKf7HViQviQLWSfEwl7pDSy34nH5856eF9A6HmTRA4VMC4gYCaf
R8DegrJ4skHAIKN/KJ9PwNrWTb8mmwRELpoZyecVcLS8oj1ZEFCxYeWnfH4B
aBkfRE4XYDw99MWv1FPv5ub75FwBsc7N18k+AZXD3pWQSwSsaJF8guwXEDSm
ewG5SsDv6st9ZJ2ITa8rt5JDRZydVZdB1ou406vbSrJBxF+PkhaQIWJ7WLVA
NonI77EskWwWseBC74lkQUSqp9FIskfEkrO1g8jpIoIHf9SP+0XkLejZnftF
hDVO6sz9IjYsudmS+0UsXTirKfeLeLKhYRD3izhi8dUdpX4Jaub6J+TQeuev
uE3WS9hnzSgjGyTkTj5aSoaE/G51p8gmCdrC0cVkswS8PpFPFiSUGU37yB4J
K9s920ZOl/AyPHcj2SvBeHdpGjlXwtto53KyT8LdU2ISuURC736pCtkvIXFQ
oZVcJaFvVkAC98vIfTplIvfLaBxYMor7ZRQsGT+c+2WMj3gG7peRk5fdl/tl
7LlqNXC/jO8mDOnK/TIOP/xKz/0ywuL7tOR+GdkmYyj3y9i3VWvE/TIcgXk6
7pdhGNCgroD6ZUQ1m1lN9svYPOTKPXKVjKzNUyvIOgVf3vj3GjlUQfx570Wy
XkF538nnyAYFc292PUmGgqMbg4vJJgXvOj0/TDYrWGx8lkMWFAy+FbiH7FEQ
nt95OzldQWrKmJ/IXgVve2VkknMVLE+uWE32KagdNnAF9yv4x5Tj4X4FyY7I
edyv4KpcIHO/iiU9x9i5X0WJ5/Us7ldRFJVv5n4VlWHzJnK/inUNR4zlfhU7
L0eN4H4VG6d3GMb9KlLmtf2G+1V0f9klmvtVnCsY0Jv7VfRPSzBwv4rH49ZF
cL+Ky/cufs79KpI6dejA/SoelGmtuF/FoeprzbhfQ01MXFPu1xCz41Qj7tfw
S+3IQO7XcLPdrTdHqF/DnaqltWSThlhTVA3ZrCG4zZ1HZEGD17C7kuzRECCq
N8npGlYcM94gezW8qzFcJedqyK5tf4ns09Dx5xbnySUakqtanyH7NcTt7nqS
XKUh/jB8ZJ0L99/MKCSHupA3I+0wWe9C4emTB8kGF4Sw4P3c78LmCNNu7ndh
TtWOHdzvwoS4gK3c78K3HWdncb8LyoQr67jfhcTLo9ZwvwsNki+t4n4Xlg0z
r+R+F9wfP1/K/S4U5axdxP0ueDr3m8/9rvrvd6XG/W6UNvdK3O9G7Cyzg/vd
COr6hYX73fANfpnI/W5Iuy5O5343pvQ5NIX73fX/41u+53434takx3O/Gz0N
KaO43422e1ON3O/GtvuZw7m/3tezY9/7P2RZL4w=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Frame->True,
  FrameLabel->{
    FormBox["\"M\"", TraditionalForm], 
    FormBox[
     RowBox[{"-", 
       FractionBox[
        TemplateBox[{"a\[CapitalDelta]P", "\"-\""}, "Superscript", SyntaxForm -> 
         SuperscriptBox], "M"]}], TraditionalForm]},
  PlotRange->Automatic,
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{
  3.549299603762368*^9, {3.549299672293618*^9, 3.549299719434243*^9}, {
   3.549299760356118*^9, 3.549299833434243*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Behavior", " ", "of", " ", "summand", " ", "for", " ", "small", " ", 
    "K"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"K", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"M", ",", 
       RowBox[{
        RowBox[{"dpkgrav", "[", "M", "]"}], "[", 
        RowBox[{"[", "K", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"M", ",", "Mmin", ",", "Mmax", ",", "Mstep"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Fit", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"M", "^", "4"}]}]}], "}"}], ",", "M"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"%%", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"M", ",", "%"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "Mmin", ",", "Mmax"}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"Joined", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"False", ",", "True"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ",", 
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<M\>\"", ",", 
        RowBox[{"Subsuperscript", "[", 
         RowBox[{"\[Delta]P", ",", "K", ",", "\"\<-\>\""}], "]"}]}], "}"}]}], 
     ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotLegend", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Numerical data\>\"", ",", "%"}], "}"}]}], ",", 
     RowBox[{"LegendShadow", "\[Rule]", "None"}], ",", 
     RowBox[{"LegendPosition", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "0.20"}]}], "}"}]}], ",", 
     RowBox[{"LegendSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.9", ",", "0.35"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "K", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.549299880621743*^9, 3.549299886121743*^9}, {
  3.549302396527993*^9, 3.549302396949868*^9}, {3.549306363090493*^9, 
  3.549306369090493*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"205", ",", "0.1044844593754973`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"215", ",", "0.10448446037763581`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"225", ",", "0.1044844611688692`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"235", ",", "0.10448446180469438`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"245", ",", "0.10448446231861101`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"255", ",", "0.10448446273313405`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"265", ",", "0.10448446307954234`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"275", ",", "0.10448446336326749`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"285", ",", "0.10448446360166048`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"295", ",", "0.10448446379976135`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"305", ",", "0.10448446397251941`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"315", ",", "0.10448446411296171`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"325", ",", "0.10448446423243153`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"335", ",", "0.10448446433251742`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"345", ",", "0.10448446442889207`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"355", ",", "0.10448446450173023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"365", ",", "0.10448446457139281`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"375", ",", "0.10448446462973653`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"385", ",", "0.10448446468332995`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"395", ",", "0.10448446472472922`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.549299886949868*^9, 3.549302398027993*^9, 
  3.549306370387368*^9}],

Cell[BoxData[
 RowBox[{"0.1044844651455853`", "\[InvisibleSpace]", "-", 
  FractionBox["10.189739016988284`", 
   SuperscriptBox["M", "4"]]}]], "Output",
 CellChangeTimes->{3.549299886949868*^9, 3.549302398027993*^9, 
  3.549306370387368*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[{
      {RGBColor[0.6, 0.24, 0.4428931686004542], PointBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQYLMh2m2X8Nr9u/yx7Mf5Dl0CDjHAPnK+Q4PBNZ
GQ/nJ+Q6HNdNSYLzF+Q5FNvMTEHoz3cIYEpMg/MnFDhMeXw3Hc43KHSQvima
CedfKHQ4+k06C84vKHIwPf4VwRcodnDftTkbzt9Q7OCq6pcD5weUOHA2XkTw
P5Q4bO2xz0XYX+pwuHklgm9Q5vBw5k8E/0KZg7qRWx7C/nKH4og2BF+gwmGF
60EEf0OFQ8upd2A+AEytbIc=
        "]]}, 
      {RGBColor[0.24720000000000017`, 0.24, 0.6], LineBox[CompressedData["
1:eJxNz3tMlWUAx/FX0S5iSnO20DkPplsko6N20ZXjpyzXUAmECQjqASTlcC7v
9bxnZHZMspHoEDVNhR3FuciJp5UKmHJM0vJSB7KUBD3mhRWax7wshWXkH/ye
d3v27rPnj9/zjStwzysaKElSc9/5///48xfjzNF7WSuam5IeO1iMAdFydr/D
xVhV1EVLdrRdz83pt8WOg7VnaNiREnhzQb9tdjwcW0f77Ng4eERuv/12zNJK
6aAddaWX6LAd3ybMzON+CaK37qQtJTDbpIXc7/O1PNpWgn8vH6B9JVj967BF
3C/ByNYldLAESZca6HAJXh4WvZj7Duy059IWB+5LX9BwYELnfdrmwA9DZtq4
33e/aQ3td2Dcxz/TQQfmd8fmc9+BwacX0ZIT46fspC1O5L10lYYTQw+NL+C+
E3P/KqR9Tvx9egftd2Ld4ot00Am1PraQ+04EjmbQkgtxOypoiwsFmS00XGj/
/SFtc2F/hnUJ9124vXcJ7Xch85/NdNAFc9pJOuxC0OyhJTfsjROLuO+Gb1Au
DTeuLSqnbW6k/3iA9rmRmX2F9ruRNXD4u9x3Y1vrNDrsRtKpQlqSMf1uBR0j
w5G+n7bIKOvqoK0yYg9FLeX7ZOwKxdNpMkoT3qFtMs61abQs47cTm2mfjA+H
H6IrZTTu7aT9MmbvfkQHZHT3WpaxT8Yr+2fQIRl1bfl0WMbB7JV0RMZXKX5a
UtCx5wgdo2DhBx20RcHs7x/QVgWflz9XzH4Fhccn02kKslam0jYFcw8X07KC
3uVltE/B0GM1dKWCmKoG2q9g3Y1WOqCg5+yfdFDB4blRdvYrmJgzmg4rqHgw
mY4oGDUphZZUDByYT8eoKHCZtEXFHO9a2qriu7haGiqOOxroNBVv5J6hbSqe
uHWZllX0xt+nfSq6nhlSwn4V5dvH0H4Vm85Z6YCKhmAyHVRRlTOfDqn4pnYZ
HVZxzF9KR1QkzKugJQ1GYzUdo2H4+XraomHpvmbaquESQjQ0tK0N02kaqjZH
aJsGx2LJwX4NtdeH0z4NWuJYulLDiKmJtF9DYNB0OqBB3zSbDmrwdefQIQ23
nlxGhzX80m3QEQ3JW1bRkg4MW0/H6Ail1tAWHbcX7KGtOrZNaaChI9jeQqfp
SEttpW06JlV1Cv063t79h9CvQ1tzT+jXsXbmACf7ddhPD6UDOjrjn6eDOr7M
fYEO6agvSKTDOrYmTaMjOqbcSaYlA6+vSKVjDORdzqYtBnLGFNJWAx2TnTQM
bBhn0mkGXrzpo20GZmz4hJYN+EZupH0GPtKr6UoDNwK7hX4Dqaf2Cf0G0NIg
9BvI2n5U6DcQl3lS6DeQcKNN6DcQVXRB6PcgofmK0O9BYk+30O9Beexdod+D
I6N6hX4PUh5FudjvQd2JaNrmQbo+gpY9aBw8mvZ5MH/5OLrSg8/Ox9N+DyKj
JtEBD04mT6WDHqzPSKJDHtSnzKLDfe+Pn0tHPFgdyaAlE0/7F9AxJvSp+bTF
xISmpbTVROkEFw0ToVJd6DfhayoV+k1cveoT+k2kP1wt9JsY01Mh9Juo7qoS
+k3EBbcI/SZ6ymqEfhPvvbZL6Ddx82yd0G+ixrZP6Ddxvv1rod+LLjQJ/V48
+2mz0O9FdXuL0O9FW/RJod+LOwk/Cf1evDX9rNDvxVPT24V+L95PuCj0e3Et
+orQ33d/oUvo96Js2w2h34tX59x+7P8AQxf4TA==
        "]]}},
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     Frame->True,
     FrameLabel->{
       FormBox["\"M\"", TraditionalForm], 
       FormBox[
        InterpretationBox[
         SubsuperscriptBox["\[Delta]P", "2", "\"-\""], 
         Subsuperscript[$CellContext`\[Delta]P, 2, "-"], Editable -> False], 
        TraditionalForm]},
     PlotRange->Automatic,
     PlotRangeClipping->True], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], RectangleBox[{0, -0.2}, {0.9, 0.14999999999999997`}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
      GraphicsGroupBox[{RectangleBox[{0, -0.2}, {0.9, 0.14999999999999997`}], 
        InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[{
                {RGBColor[0.24720000000000017`, 0.24, 0.6], 
                 LineBox[{{0, 0.5}, {1, 0.5}}]}, {}},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 0.08}, {
              Left, Bottom}, {1, 1}], InsetBox[
              RowBox[{"0.1044844651455853`", "\[InvisibleSpace]", "-", 
               FractionBox["10.189739016988284`", 
                SuperscriptBox["M", "4"]]}], {1.2100000000000002`, 0.58}, {-1, 0},
               Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, 
                {RGBColor[0.6, 0.24, 0.4428931686004542], 
                 PointBox[{0.5, 0.5}]}},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 1.24}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"Numerical data\"\>", {1.2100000000000002`, 1.74}, {-1, 0},
               Automatic, {1, 0}]}}, {}},
          AspectRatio->0.3888888888888889,
          FormatType->TraditionalForm,
          PlotRange->{{-0.1, 3.26}, {-0.1, 2.42}}], {0, -0.2}, {
         Left, Bottom}, {0.9, 0.35}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Automatic,
  PlotRange->All]], "Output",
 CellChangeTimes->{3.549299886949868*^9, 3.549302398027993*^9, 
  3.549306370746743*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Obtain", " ", "rough", " ", "idea", " ", "of", " ", "how", " ", "the", 
     " ", "large", " ", "M", " ", "expansion", " ", "coefficients", " ", "of",
      " ", "the", " ", "summand", " ", "depend", " ", "on", " ", "K", " ", 
     "by", " ", "repeating", " ", "above", " ", "procedure", " ", "for", " ", 
     "K"}], "=", 
    RowBox[{
     RowBox[{"2", "..."}], "30"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Fit", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"M", "^", "4"}]}]}], "}"}], ",", "M"}], "]"}], "&"}], "/@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"M", ",", 
        RowBox[{
         RowBox[{"dpkgrav", "[", "M", "]"}], "[", 
         RowBox[{"[", "K", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"K", ",", "2", ",", "30"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"M", ",", "Mmin", ",", "Mmax", ",", "Mstep"}], "}"}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"addm", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"%", ",", "M", ",", "0"}], "]"}], ",", "2", ",", "1"}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Fit", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"k", "^", "3"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"k", "^", "4"}]}]}], "}"}], ",", "k"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "2", ",", "30"}], "}"}]}], "]"}], ",", 
     RowBox[{"ListPlot", "[", "%%", "]"}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"addm", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"%%%%", ",", 
        RowBox[{"1", "/", 
         RowBox[{"M", "^", "4"}]}]}], "]"}], ",", "2", ",", "1"}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Fit", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "k"}], "}"}], ",", "k"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "2", ",", "30"}], "}"}]}], "]"}], ",", 
     RowBox[{"ListPlot", "[", "%%", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.549301896606118*^9, 3.549301919090493*^9}, {
   3.549301961887368*^9, 3.549301997762368*^9}, {3.549302063449868*^9, 
   3.549302064668618*^9}, {3.549302097231118*^9, 3.549302098090493*^9}, {
   3.549302128809243*^9, 3.549302129981118*^9}, {3.549302181121743*^9, 
   3.549302183684243*^9}, {3.549302278137368*^9, 3.549302306543618*^9}, {
   3.549302343871743*^9, 3.549302345590493*^9}, {3.549302475293618*^9, 
   3.549302476637368*^9}, {3.549302507106118*^9, 3.549302507559243*^9}, 
   3.549302545340493*^9, {3.549303050043618*^9, 3.549303050184243*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.1044844651455853`", "\[InvisibleSpace]", "-", 
    FractionBox["10.189739016988284`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.027700433434228275`", "\[InvisibleSpace]", "-", 
    FractionBox["3.854221239283024`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.010959557693889021`", "\[InvisibleSpace]", "+", 
    FractionBox["1.8696978935155113`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.005388197583450836`", "\[InvisibleSpace]", "+", 
    FractionBox["6.8275631377008335`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.0030329441293067264`", "\[InvisibleSpace]", "+", 
    FractionBox["11.282940994861647`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.0018720184046423945`", "\[InvisibleSpace]", "+", 
    FractionBox["15.409670502854839`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.0012352164567181769`", "\[InvisibleSpace]", "+", 
    FractionBox["19.31154874889742`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.0008572930926751567`", "\[InvisibleSpace]", "+", 
    FractionBox["23.051858201771896`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.0006190343414454955`", "\[InvisibleSpace]", "+", 
    FractionBox["26.670563527350005`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.00046146323818083173`", "\[InvisibleSpace]", "+", 
    FractionBox["30.19374802063098`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.0003531275436207179`", "\[InvisibleSpace]", "+", 
    FractionBox["33.63890476766683`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.0002762089319034028`", "\[InvisibleSpace]", "+", 
    FractionBox["37.01801490614427`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.00022009837106053826`", "\[InvisibleSpace]", "+", 
    FractionBox["40.33940676519474`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.00017821062390858573`", "\[InvisibleSpace]", "+", 
    FractionBox["43.6089184095506`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.00014631079146669836`", "\[InvisibleSpace]", "+", 
    FractionBox["46.83064828946806`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.00012159117509795763`", "\[InvisibleSpace]", "+", 
    FractionBox["50.0074538270611`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.00010214027721367303`", "\[InvisibleSpace]", "+", 
    FractionBox["53.141291016011`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.00008662608218791256`", "\[InvisibleSpace]", "+", 
    FractionBox["56.233451095844785`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.00007410105200087834`", "\[InvisibleSpace]", "+", 
    FractionBox["59.28472897095758`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.00006387864809633654`", "\[InvisibleSpace]", "+", 
    FractionBox["62.29554515395315`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.00005545316953766499`", "\[InvisibleSpace]", "+", 
    FractionBox["65.26603575655733`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.00004844653655371998`", "\[InvisibleSpace]", "+", 
    FractionBox["68.19611975312723`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.0000425722440224176`", "\[InvisibleSpace]", "+", 
    FractionBox["71.08555012706613`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.00003761049606946674`", "\[InvisibleSpace]", "+", 
    FractionBox["73.93395313769366`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.00003339076672098351`", "\[InvisibleSpace]", "+", 
    FractionBox["76.74085896164166`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.000029779382010939013`", "\[InvisibleSpace]", "+", 
    FractionBox["79.50572574464529`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.00002667055383314978`", "\[InvisibleSpace]", "+", 
    FractionBox["82.22795878842682`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.000023979822620519007`", "\[InvisibleSpace]", "+", 
    FractionBox["84.90692592907237`", 
     SuperscriptBox["M", "4"]]}], ",", 
   RowBox[{"0.000021639204611446785`", "\[InvisibleSpace]", "+", 
    FractionBox["87.54197001489743`", 
     SuperscriptBox["M", "4"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.549301910324868*^9, 3.549301924652993*^9}, {
   3.549301973309243*^9, 3.549302003699868*^9}, 3.549302070668618*^9, 
   3.549302104559243*^9, 3.549302135715493*^9, 3.549302189684243*^9, 
   3.549302286902993*^9, 3.549302325934243*^9, 3.549302364527993*^9, 
   3.549302495106118*^9, 3.549302526871743*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["0.5326164346192813`", 
   SuperscriptBox["k", "4"]], "+", 
  FractionBox["0.5695957995331425`", 
   SuperscriptBox["k", "3"]]}]], "Output",
 CellChangeTimes->{{3.549301910324868*^9, 3.549301924652993*^9}, {
   3.549301973309243*^9, 3.549302003699868*^9}, 3.549302070668618*^9, 
   3.549302104559243*^9, 3.549302135715493*^9, 3.549302189684243*^9, 
   3.549302286902993*^9, 3.549302325934243*^9, 3.549302364527993*^9, 
   3.549302495106118*^9, 3.549302526871743*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVzXk8FIgfxvGRSipbFDPGNTOYMZT7Zub7deQmt4hICeVMCdHSQSQkKUeJ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      "]]}}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQDQUOP9v2FtTt32UP4XI4vKncO68hdg6UL+DAtuXv
u2+FbVC+iMNp5Rq394JlUL6Ew1wtoeruGxlQvozDaY0rJRdWx0H5Cg7d1+0m
3bcJgfKVHMQqnz+tE/eB8lUcTu82Ubjm4QLlqzmwHtNuEbSzg/I1HBI7fBzq
VcyhfC0H0ZNBISxSRlC+jsOfRRVz3G7qQPl6DsWtMbMORqtD+QYOE8x+KiTo
KkP5hg4/12RX37gvD+UbOYgfvD6z5ZgUlG/soNTceShhqxiUb+KwfZdF4rUc
YSjf1OHF05SLl/YJQPlmDsu0F6aeEeKF8s0ddsUoBiWlcUL5Fg7Hrk/V+hzI
BuVbOhy4ynnu33ZmKN/KwVVOk2lRIyOUb+3w8OT8nuuW/+0gfBuHL3s+NAR9
/w3l2zqI6N26w6H6E8q3c1i2JeHirg3f7ADUrXrU
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{5., 0},
  PlotRange->{{2, 30}, {0., 0.004890336005814957}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.549301910324868*^9, 3.549301924652993*^9}, {
   3.549301973309243*^9, 3.549302003699868*^9}, 3.549302070668618*^9, 
   3.549302104559243*^9, 3.549302135715493*^9, 3.549302189684243*^9, 
   3.549302286902993*^9, 3.549302325934243*^9, 3.549302364527993*^9, 
   3.549302495106118*^9, 3.549302526918618*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "8.887182457889804`"}], "+", 
  RowBox[{"3.340744360916156`", " ", "k"}]}]], "Output",
 CellChangeTimes->{{3.549301910324868*^9, 3.549301924652993*^9}, {
   3.549301973309243*^9, 3.549302003699868*^9}, 3.549302070668618*^9, 
   3.549302104559243*^9, 3.549302135715493*^9, 3.549302189684243*^9, 
   3.549302286902993*^9, 3.549302325934243*^9, 3.549302364527993*^9, 
   3.549302495106118*^9, 3.549302526981118*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVj1dUUwcAhm/A2sO1VqnKUJYJKyCyRwgXfgQZilEgXI0WlGVFBCzUCtYR
8Vham4NYVhFlakkdIFBBGQaQqqAoICCjQJlBXIehxlCg6cN/vvM9fA//+pAY
v3AlgiC2KfY/B5llPgpgliqrd73KqJOrJRZmqBIYLa7IFB5k1Kkt85NvYBFo
162Okpgz6ngzU0UCDwI3GI2aVBVRd+++pXK5iEDNuesjh3MWJTlhpXfDNRkQ
ZU27BU3PSYJ+v2X42EoJ+pXCJZyLs5J+dgmREb4EwqY4taqiFxKNzC6fHrYK
JtJ6iql3n1wyBuMdXC4vh7joyLsvu5ZB6DZx22B+JQ7dlmpN2qwBf8sf2Up7
ViGerjs/raWN5ntGbYdT1kB/WELMOjMRtL+63fa9Oh7EH8k77WyIiFq2rIW3
FhNeElGYqQnUEgOiPp7SQvSp47LaDjMMJWQUH/1HB53NSQbp4xYQxzTnuov0
YKzyS/LSeiusldvJKwrWgxPWfZn5qw3W6RRXdbQyYViSovfonB3eyJRZ1ZMs
bL6pNCIOdgAvKmzKR8sALtmDGqv2OeIgp8zXy8sQc1eXvjcKcMLOmgHBF/uM
IA2Vrow3dkZH95pHP5w3RvdPmq1iVYB5w3Sg/BobNOeSvfUCsKjhszuz3wQN
wR27EhdckdkvODBKbkDyb5YthvJNIAQeOnKWGabFkUMTo26QRVGO1fyN8LDc
UxIz4o56zqoF92/NYZFqpL26bTMKN75ia7lb4KSy5sDyKg+YLW9PiuyzwJ1X
kl1PKjyh5ynm5B6whOimW5y4wAu9LWdyxAwr+EiPe3oXeCOWoJ+MZ1oh2rwv
2uXyFsQlq/NU9K1h4qtm55+0FdyIgURGjTXaJ5dWmp71waHctGUD3jZYHdTx
Yn3sNhw77Rr4rsMGFYMPtkbt5mHHrZngrkhbePREJ5ygtyPZMb0qX2YL+66E
wk69HUhTdXqw6YId7s+pSXl5O6Ds3m7wSNce65IL5LS6L7Yz9/ISr9ujsKiu
UkXki9BtU+yv3BzAPHG3LYf0w+DzWMGPrQ6IluRVNwj9wCr6xG2N4KC0NkSp
ifCHu+FRKY9wBMutcjrhpD+eEqPjpSJHhNjKy+7O+EPPmM6a1Ocia0S9tS+W
j95rlbmfl3ORvcCqFb3kI7ZnRYzA2QlP8xr8JwID0MaPmhJ2OkG2wPU0/DsA
WaZVD0UhFN42FZIzvjR6X36XphROIbI5n2TwaawVmwfHf0NB2pxLrqBpXNS/
Kg89RGHgcTZpulvh2ilm3O8ptLSkkqEhNC6t2J/68mcKN9rOkM9jaeTMqO71
KKUQ0RNKlqfSGCh9YlpTTmGsJ5isT6ehczhJZllBIbh3L/ksk0bu638vaFdT
EPTtIV9l08gbkzbONlLw6vcnWVdo5L+oNSnspmA05Eam/kljOD3+o0YfhStD
rmR+BQ0m37oxuZ+C7rALWXKHRkGrOPDYMAX1ES75uEbhTakpvq8pfDZmTSr/
peiTeIEP31I4PWZJqj5U9B4qJtQUhfkxc1K3iUZhw8n7xh8ovB83JbktNEaF
nJQcGYVYKZv0fkZD32X269VzFN5IjcidbTTC5ovZ5+YVfycMyPDnNK5UR3xY
XFT8nWCRcZ00/gME+Cqb
      "]]}}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQDQUOF6o+VqgmqhyAcDkc3NU/fSy8ygflCzhMOrkg
zOPVX3sIX8Qhz5h/W46/tAOEL+FwwjF+yd0JalC+jEPlafbQAxf1oHwFh+Pz
l6846G8M5Ss5HFzsMMWN1xzKV3G4dFuZd9VqKyhfzSHSLaVipqEdlK/hMMtw
6cLjFx2gfC2Hstg//n5NTlC+jsMuN791hdouUL6ew4PK65wfz7pC+QYOBvcf
rQvKcofyDR36dlnbf2HwhPKNHAzrPl0SneQF5Rs7GL3ftfOhrA+Ub+Lgbrfz
f+ESXyjf1EE7pjDniqo/lG/msK/u2i62wAAo39zhb+Fdy16eQCjfwmF3le3y
yqMwvqUDy8zEx0erg6B8K4cjZ7ZYZ+kHQ/nWDqfrm8/HPoDxbRwcPUofTOsL
gfJtHVYE8ApzW4VC+XYOWZEMi9c/CnUAAAmnd8Y=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{5., 0},
  PlotRange->{{2, 30}, {-2.205691827060713, 91.3351464605981}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.549301910324868*^9, 3.549301924652993*^9}, {
   3.549301973309243*^9, 3.549302003699868*^9}, 3.549302070668618*^9, 
   3.549302104559243*^9, 3.549302135715493*^9, 3.549302189684243*^9, 
   3.549302286902993*^9, 3.549302325934243*^9, 3.549302364527993*^9, 
   3.549302495106118*^9, 3.549302527027993*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["D-branes", "Section",
 CellChangeTimes->{{3.549300044934243*^9, 3.549300048090493*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"r_K", " ", "defined", " ", "in", " ", 
    RowBox[{"(", "88", ")"}], " ", "as", " ", "a", " ", "function", " ", "of",
     " ", "M", " ", "for", " ", "small", " ", "K"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"K", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"M", ",", 
       RowBox[{
        RowBox[{"rk", "[", "M", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"K", "-", "1"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"M", ",", "Mmin", ",", "Mmax", ",", "Mstep"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fit", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", 
         RowBox[{"M", "^", "2"}]}]}], "}"}], ",", "M"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"%%", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"M", ",", "%"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "Mmin", ",", "Mmax"}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"Joined", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"False", ",", "True"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ",", 
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<M\>\"", ",", 
        RowBox[{"Subscript", "[", 
         RowBox[{"r", ",", "2"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotLegend", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Numerical data\>\"", ",", "%"}], "}"}]}], ",", 
     RowBox[{"LegendShadow", "\[Rule]", "None"}], ",", 
     RowBox[{"LegendPosition", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"LegendSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.9", ",", "0.35"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "K", "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.549300184356118*^9, {3.549303277137368*^9, 3.549303333731118*^9}, {
   3.549303369793618*^9, 3.549303483434243*^9}, {3.549303695465493*^9, 
   3.549303711793618*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"205", ",", "0.8564399459511434`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"215", ",", "0.8564389763862607`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"225", ",", "0.8564381332049303`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"235", ",", "0.8564373953591154`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"245", ",", "0.8564367460068115`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"255", ",", "0.8564361715423228`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"265", ",", "0.8564356608777006`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"275", ",", "0.8564352049036684`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"285", ",", "0.8564347960805283`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"295", ",", "0.8564344281244797`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"305", ",", "0.8564340957646805`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"315", ",", "0.8564337945534493`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"325", ",", "0.8564335207166719`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"335", ",", "0.8564332710349997`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"345", ",", "0.8564330427487974`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"355", ",", "0.8564328334815725`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"365", ",", "0.8564326411778477`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"375", ",", "0.8564324640525071`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"385", ",", "0.8564323005492253`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"395", ",", "0.8564321493061576`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.549303458871743*^9, 3.549303494856118*^9, {3.549303696543618*^9, 
   3.549303712262368*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[{
      {RGBColor[0.6, 0.24, 0.4428931686004542], PointBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQYLMh2MVG7v+5L+2h7Mf5DlMFMjeNsnGF8hx+G9
0dKPH2D8hFwH28KW1Pcw/oI8B02VZxzv4PrzHa6F11x5A+NPKHA4pBh86DWM
b1DosL+z7ewrGP9CoYNLANenlzB+QZHD3ot1OnC+QLHDs0X8VS9g/A3FDneq
Im88h/EDShxOLw51hfM/lDi8X+a5/xnc/lIHB5tdLnC+QZlDxJGEK0/h9pc5
dO5TyoXzC8odll7i4oPzBSocwqWctz2B21/h8DNTIBXEBwDtLnM/
        "]]}, 
      {RGBColor[0.24720000000000017`, 0.24, 0.6], LineBox[CompressedData["
1:eJxFz31wFIUdxvEV5KVF4AoYRCNcEMWkAQ+DIENqHiQSMY4cFpkQISwyKXCv
e/t6MHAsRZRAlHMoWktJtqZAGkKJNEWoU3JASpKS1gsTMRmhnIEkGAQvQBQV
adGZPrszOzuff/b5fdNeCb5Y3E8QhLo77w/fHx9rFapunzl6Y8XlnB8dW4Wc
rsLX6cQqHEivdtOCB962k/fTTg+uj9nbef3/hgeZk+a+T4se1K740zra9GDm
E/XP0ZYHl1Levo+OeXD0vQe6r3Hfg4Eb5x+iBS+OaVNfo51epD5/bCENL3o+
vzGRFr1wPtP8TS/3vSgozm2mLS8WLC8sp2NevLFyiEInvPjwzwvyaMGHleuz
UmmnDxuzdvcmue/Dd4/vbaBFHxbcmFZGmz7k35qv0ZYP8rm+5+mYD23TnQ/T
CR+qDv/7+y+578fFMf89Qzv96Es7UEPDD7ni7BZa9KNh7aZi2vSj6529oC0/
+vcglY75MVuZd/Mq9/0wn2pppYUAvhXr36edAYz99pFtNAJA1tc+WgygKCcr
nzYDuFDYnk5bAQROdQ+mYwHsOL/40hXuB/CXq9MaaSGIqgK1knYGcWjTyBIa
QUztGuGhxSD0a1I+bQZRmpE5ibaCSE2ZPZyOBfFYbm3vF9wPYmB+pJUWJCQb
yj+gHRLGLR29k3ZKMD+8EKFdEqJv9l9OQ8LMqJZHuyUciDyZSYsScsbm/4yW
JMyYUf3VZd4voaG88CwdlfDPiS8dpy0JR6t/V0nXSNg+PGMbHZPwm2n9dDou
Yc7Q8UvohIS5r27OpZMSst+amkkLIfxx8sOjaEcIp15edKuH/SFUpsYv0q4Q
Gldv/heNECabGw7R7hAw62/ltBjCvtNTSmgphHkvdMu0GcKE0+2L6WgIj5qD
82grhDkReQpdc+f/X6Wk0rEQyu7tG0jHQ3hn6D3XPmd/CLdHvHyOTt65t+iz
RlqQcTOjrJZ2yIgejlq0U0Zk7uFS2iXjtYdGraYhY9e2imLaLaOtvfhFWpSx
cH5hDi3JePJZM5M2ZWwd+ckYOioje0jRINqSMWTLqL5L7JdhXPmmg47J+OuO
oS10XIbV+UIdnZBR/fTf99NJGe2jCn5PCwr2nBy7lXYo6PcPxxraqSBv/aRV
tEvBhBVqAQ0FO5MX82i3gitvRabTooK3T2AiLSn4hfDz0bSpYF999iA6quDE
Nu3rbvYrkDtau+kaBdU5hW10TMGSzAFNdFyB+NjHR+iEgjUtTVV0UkH+ro6d
tKDi2XHj3qAdKmo7IxHaqWK7eZdEu1Ts2bBnGQ0V4lr/L2m3iv8MWPgMLaro
qF06nZZUNKZtSadNFeu7Wh+goyo2leUMs/tVnO1qEux+Ff2LlOtd7FfRWzGz
i46rcBSOb6cTKqY8NLGZTqrYXDG3jhY0VJklB2mHBnNZ127aqWH21aXv0i4N
a+J9pTQ0fHlwr0m7Neybpam0qOF6etFKWtLw1P2vLKZNDVnHTTcd1VBx+kgu
bWnY+P09M+gaDd19qyfZ/RpuB4Xxdr+GoWlWit2vwVNXMMTu16D3yxDsfh07
3xvZ18l+HXMW3dtDO3V0JCafp106ztxY2kpDR2R+ZRPt1vFo7aA6WtQx4tN1
tbSkY9mmn1bRpo4Jyv5yOqrjueJf7aAtHdaDT2yla3S0FI3ZQMd0LPlihEHH
dfx2S5qfTuiovJ27nE7euXfYukW0YOBjs2me3W/A9WDGHLvfQOu+smy738DJ
vkey7H4DjfXH0+1+Ay9dCDntfgN/SJ062u43sD37J8PsfgPHh/febfcb0JZf
/u4i+w2UDbh5ja4x8El9Sg8dMyBKeZ/RcQPj2kra6ISBd5vPfUQnDSTHzm6g
hTC6rSNHaUcYrRNmHaKdYVSta99Pu8K4Gvn1bhphfHBr5i7aHcb+UwN20GIY
g4+dL6WlMEoONr1Km2Gs1U+spaNh1F5oVu3+MEpbOn12fxiJ0cOKf/D/AKDN
Mak=
        "]]}},
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     Frame->True,
     FrameLabel->{
       FormBox["\"M\"", TraditionalForm], 
       FormBox[
        SubscriptBox["r", "2"], TraditionalForm]},
     PlotRange->Automatic,
     PlotRangeClipping->True], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], RectangleBox[{0, 0}, {0.9, 0.35}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
      GraphicsGroupBox[{RectangleBox[{0, 0}, {0.9, 0.35}], InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[{
                {RGBColor[0.24720000000000017`, 0.24, 0.6], 
                 LineBox[{{0, 0.5}, {1, 0.5}}]}, {}},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 0.08}, {
              Left, Bottom}, {1, 1}], InsetBox[
              RowBox[{"0.8564292751362266`", "\[InvisibleSpace]", "+", 
               FractionBox["0.44843972896245227`", 
                SuperscriptBox["M", "2"]]}], {1.2100000000000002`, 0.58}, {-1, 0},
               Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, 
                {RGBColor[0.6, 0.24, 0.4428931686004542], 
                 PointBox[{0.5, 0.5}]}},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 1.24}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"Numerical data\"\>", {1.2100000000000002`, 1.74}, {-1, 0},
               Automatic, {1, 0}]}}, {}},
          AspectRatio->0.3888888888888889,
          FormatType->TraditionalForm,
          PlotRange->{{-0.1, 3.26}, {-0.1, 2.42}}], {0, 0}, {
         Left, Bottom}, {0.9, 0.35}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Automatic,
  PlotRange->All]], "Output",
 CellChangeTimes->{
  3.549303458871743*^9, 3.549303494856118*^9, {3.549303696543618*^9, 
   3.549303712652993*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Repeat", " ", "above", " ", "procedure", " ", "for", " ", "K"}], 
    "=", 
    RowBox[{
     RowBox[{"2", "..."}], "30", " ", "to", " ", "obtain", " ", "rough", " ", 
     "idea", " ", "of", " ", "how", " ", "the", " ", "coefficients", " ", 
     "depend", " ", "on", " ", "K"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Fit", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"M", "^", "2"}]}]}], "}"}], ",", "M"}], "]"}], "&"}], "/@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"M", ",", 
        RowBox[{
         RowBox[{"rk", "[", "M", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"K", "-", "1"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"K", ",", "2", ",", "30"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"M", ",", "Mmin", ",", "Mmax", ",", "Mstep"}], "}"}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"addm", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"%", ",", "M", ",", "0"}], "]"}], ",", "2", ",", "1"}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fit", "[", 
     RowBox[{
      RowBox[{"%", "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"K", "-", "1"}], ")"}]}]}], "}"}], ",", "K"}], "]"}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"%%", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"K", ",", "%"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"K", ",", "2", ",", "30"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"False", ",", "True"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ",", 
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<K\>\"", ",", 
        RowBox[{"Subsuperscript", "[", 
         RowBox[{"a", ",", "1", ",", "K"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotLegend", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Numerical data\>\"", ",", "%"}], "}"}]}], ",", 
     RowBox[{"LegendShadow", "\[Rule]", "None"}], ",", 
     RowBox[{"LegendPosition", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"LegendSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.9", ",", "0.35"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"addm", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"%%%%", ",", 
        RowBox[{"1", "/", 
         RowBox[{"M", "^", "2"}]}]}], "]"}], ",", "2", ",", "1"}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fit", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "K"}], "}"}], ",", "K"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"%%", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"K", ",", "%"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"K", ",", "2", ",", "30"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"False", ",", "True"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ",", 
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<K\>\"", ",", 
        RowBox[{"Subsuperscript", "[", 
         RowBox[{"a", ",", "2", ",", "K"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotLegend", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Numerical data\>\"", ",", "%"}], "}"}]}], ",", 
     RowBox[{"LegendShadow", "\[Rule]", "None"}], ",", 
     RowBox[{"LegendPosition", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.75"}], ",", "0.2"}], "}"}]}], ",", 
     RowBox[{"LegendSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.9", ",", "0.35"}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.549303902121743*^9, 3.549303903340493*^9}, 
   3.549303941996743*^9, {3.549303983231118*^9, 3.549304057559243*^9}, {
   3.549304114324868*^9, 3.549304170309243*^9}, {3.549304205231118*^9, 
   3.549304206356118*^9}, {3.549304301934243*^9, 3.549304385262368*^9}, 
   3.549304415512368*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.8564292751362266`", "\[InvisibleSpace]", "+", 
    FractionBox["0.44843972896245227`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7823695519180408`", "\[InvisibleSpace]", "+", 
    FractionBox["0.8613641649387704`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.761257851997031`", "\[InvisibleSpace]", "+", 
    FractionBox["1.2566609180139638`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7516876403911144`", "\[InvisibleSpace]", "+", 
    FractionBox["1.637769524788812`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7461525187412383`", "\[InvisibleSpace]", "+", 
    FractionBox["2.012351544606537`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7424941287925049`", "\[InvisibleSpace]", "+", 
    FractionBox["2.3844190307484134`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7398791220735478`", "\[InvisibleSpace]", "+", 
    FractionBox["2.755522430659354`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7379120513428724`", "\[InvisibleSpace]", "+", 
    FractionBox["3.126159204399504`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7363774571162843`", "\[InvisibleSpace]", "+", 
    FractionBox["3.4964481448345506`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7351465856702237`", "\[InvisibleSpace]", "+", 
    FractionBox["3.866386054459953`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7341373558758706`", "\[InvisibleSpace]", "+", 
    FractionBox["4.2359347305595705`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7332948579434948`", "\[InvisibleSpace]", "+", 
    FractionBox["4.605047962957297`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7325809420432242`", "\[InvisibleSpace]", "+", 
    FractionBox["4.97367907959919`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7319682712242644`", "\[InvisibleSpace]", "+", 
    FractionBox["5.341782648037056`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7314367432445164`", "\[InvisibleSpace]", "+", 
    FractionBox["5.709314601157607`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7309712460264541`", "\[InvisibleSpace]", "+", 
    FractionBox["6.076232026556865`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.730560200035826`", "\[InvisibleSpace]", "+", 
    FractionBox["6.44249294694285`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7301945833338371`", "\[InvisibleSpace]", "+", 
    FractionBox["6.808056153168902`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7298672625719709`", "\[InvisibleSpace]", "+", 
    FractionBox["7.1728810898461335`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7295725234998474`", "\[InvisibleSpace]", "+", 
    FractionBox["7.536927778671673`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7293057348678144`", "\[InvisibleSpace]", "+", 
    FractionBox["7.900156769084225`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7290631035133883`", "\[InvisibleSpace]", "+", 
    FractionBox["8.262529107072815`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7288414930235431`", "\[InvisibleSpace]", "+", 
    FractionBox["8.62400631608521`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7286382875203798`", "\[InvisibleSpace]", "+", 
    FractionBox["8.984550386926458`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7284512879939716`", "\[InvisibleSpace]", "+", 
    FractionBox["9.344123773214154`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7282786324580226`", "\[InvisibleSpace]", "+", 
    FractionBox["9.702689392184341`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7281187337777949`", "\[InvisibleSpace]", "+", 
    FractionBox["10.060210626233417`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7279702307697052`", "\[InvisibleSpace]", "+", 
    FractionBox["10.416651329144601`", 
     SuperscriptBox["M", "2"]]}], ",", 
   RowBox[{"0.7278319493812749`", "\[InvisibleSpace]", "+", 
    FractionBox["10.77197583139443`", 
     SuperscriptBox["M", "2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.549304140246743*^9, 3.549304171387368*^9}, 
   3.549304207137368*^9, {3.549304359106118*^9, 3.549304386059243*^9}, 
   3.549304416231118*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[{
      {RGBColor[0.6, 0.24, 0.4428931686004542], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQDQUOaxoZ4+6lv7aHcDkcZH/evqfN+RLKF3DouuCS
axnzAsoXcZAx5LS9zAvjSzi88bKyr37wHMqXcVgSIcLTfAjGV3Dgn8T5W2wt
jK/k8PbDr90/58D4Kg7u+b9K0ifA+GoOE9ifKwa1wfgaDi/cT8znrYPxtRwU
1NWOq5XD+DoO9z+XT/MthPH1HOYfDd7pkQPjGzh01WWxv0uH8Q0d3vyvPy+b
AuMbOXBZ3D2xPwHGN3aID37CfjAWxjdxqIh9Ok0oGsY3dTi0j79qRQSMb+Zg
G8P4uyIMxjd32PTWU7UmBMa3cDBUEEhdHQTjWzqk5X2wZQyE8a0cLlqEClf6
w/jWDqd4Zv7l84PxbRxUjy9dsd8Hxrd1MD202bLDG8a3c9heVGSV5vXcHgCd
MoA9
        "]]}, 
      {RGBColor[0.24720000000000017`, 0.24, 0.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQDQUOMTdmzLl/9ZU9hMvhIDP97nWP/y+gfAEHdp35
r7OTYHwRh9pv9aV/hWF8CQetxZcT3z15DuXLOHw6kPC/7yiMr+BgcS3cW209
jK/koKsWeCR8Hoyv4jDtk3e060QYX82h+U+V1YU2GF/DYTHLhZuOdTC+lkNG
t2OnQjmMr+OgJMjCJVEI4+s5cIvZ6r/JhvENHHykOG4UpMP4hg6s+3a+bkmG
8Y0cumItpPkTYHxjB0sV8+2/Y2B8E4esfwGm1lEwvqmDwcpzagfDYXwzh0Bt
k+rmUBjf3MFBt/JbZTCMb+EQNM/o9NxAGN/SYdEHQ7+X/jC+lcObfxV7wv1g
fGuHeuPJfE99YHwbh4L7t672esP4tg5ftuor+nvB+HYOIf1B6Wqez+0BuqGB
WA==
        "]]}},
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     Frame->True,
     FrameLabel->{
       FormBox["\"K\"", TraditionalForm], 
       FormBox[
        InterpretationBox[
         SubsuperscriptBox["a", "1", "K"], 
         Subsuperscript[$CellContext`a, 1, K], Editable -> False], 
        TraditionalForm]},
     PlotRange->Automatic,
     PlotRangeClipping->True], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], RectangleBox[{0, 0}, {0.9, 0.35}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
      GraphicsGroupBox[{RectangleBox[{0, 0}, {0.9, 0.35}], InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[{
                {RGBColor[0.24720000000000017`, 0.24, 0.6], 
                 LineBox[{{0, 0.5}, {1, 0.5}}]}, {}},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 0.08}, {
              Left, Bottom}, {1, 1}], InsetBox[
              RowBox[{"0.7237177251542409`", "\[InvisibleSpace]", "+", 
               FractionBox["0.1148898777792765`", 
                RowBox[{"K", "-", "1"}]]}], {1.2100000000000002`, 0.58}, {-1, 0},
               Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, 
                {RGBColor[0.6, 0.24, 0.4428931686004542], 
                 PointBox[{0.5, 0.5}]}},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 1.24}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"Numerical data\"\>", {1.2100000000000002`, 1.74}, {-1, 0},
               Automatic, {1, 0}]}}, {}},
          AspectRatio->0.3888888888888889,
          FormatType->TraditionalForm,
          PlotRange->{{-0.1, 3.26}, {-0.1, 2.42}}], {0, 0}, {
         Left, Bottom}, {0.9, 0.35}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Automatic,
  PlotRange->All]], "Output",
 CellChangeTimes->{{3.549304140246743*^9, 3.549304171387368*^9}, 
   3.549304207137368*^9, {3.549304359106118*^9, 3.549304386059243*^9}, 
   3.549304416559243*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[{
      {RGBColor[0.6, 0.24, 0.4428931686004542], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQDQUOJ3e399hsvmMP4XI4HCo/PcV7wmsoX8DBsWFC
lYf0FyhfxGHCctOLvia/oHwJB155xyPekgwOEL6Mg6jRCw8vYWYoX8Ehfo5E
hD83G5Sv5HDq4fGD8UycUL6Kg89pwXM7f3BD+WoOzW/PnI9+xwflazic+Lnv
/oyPAlC+lsObZaUbJ2YLQfk6Djrb3inwPBWG8vUcnBfbuf6JFYXyDRzCDaQm
hl0Tg/INHc4/2HyE308CyjdyUAz6f0/mqCSUb+ww50iNULG1NJRv4rD0Y/de
9o0yUL6pw7GrbqkXVOWgfDOHtq+Gmw7NlIfyzR1yHITMs9oUoHwLh61aDQdr
7RWhfEsHBiumv2I/YHwrB6uy/X8NNihB+dYOgtG5z4+lK0P5Ng6LxGLfXpZT
gfJtHRaybgwKvgrj2zkUenRlOXSrOgAANeJxpg==
        "]]}, 
      {RGBColor[0.24720000000000017`, 0.24, 0.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQDQUOQj5dbEWhD+0hXA6HJK5dekxib6F8AYfIJyXa
ntlfoHwRh8bDPfYTvX9B+RIOIYGXVr4RZXCA8GUcXjjc2yzAxgzlKzjUGLza
a/KNFcpXchBQ+HY84hkHlK/isISf6VLNNW4oX83B4j/vnQXH+KB8DYe07zzF
SbcFoHwtB4P3QhUlwUJQvo7Dr2cStW2nhaF8PYcj9+SaZjiLQvkGDn3XVNpX
7RaD8g0dIs5p9ewxloDyjRyUjhlMPLdaEso3dniz12zaA2VpKN/EYdtWm9mf
ZstA+aYODWudFrCIyEH5Zg5eSz2WivXIQ/nmDl1+6qEiTQpQvoVDvteqcFk7
RSjf0iHETTdK7ReMb+Vg6bQhRn+bEpRv7SBnZxxvUaQM5ds4MFttS3TUU4Hy
bR1emFqmeL2C8e0czhruSQtepuoAAMC8anA=
        "]]}},
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     Frame->True,
     FrameLabel->{
       FormBox["\"K\"", TraditionalForm], 
       FormBox[
        InterpretationBox[
         SubsuperscriptBox["a", "2", "K"], 
         Subsuperscript[$CellContext`a, 2, K], Editable -> False], 
        TraditionalForm]},
     PlotRange->Automatic,
     PlotRangeClipping->True], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], RectangleBox[{-0.75, 0.2}, {0.15000000000000002`, 0.55}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
      GraphicsGroupBox[{
        RectangleBox[{-0.75, 0.2}, {0.15000000000000002`, 0.55}], InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[{
                {RGBColor[0.24720000000000017`, 0.24, 0.6], 
                 LineBox[{{0, 0.5}, {1, 0.5}}]}, {}},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 0.08}, {
              Left, Bottom}, {1, 1}], InsetBox[
              RowBox[{
               RowBox[{"0.36725623940396623`", " ", "K"}], "-", 
               "0.19283213062728222`"}], {1.2100000000000002`, 0.58}, {-1, 0},
               Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, 
                {RGBColor[0.6, 0.24, 0.4428931686004542], 
                 PointBox[{0.5, 0.5}]}},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 1.24}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"Numerical data\"\>", {1.2100000000000002`, 1.74}, {-1, 0},
               Automatic, {1, 0}]}}, {}},
          AspectRatio->0.3888888888888889,
          FormatType->TraditionalForm,
          PlotRange->{{-0.1, 3.26}, {-0.1, 2.42}}], {-0.75, 0.2}, {
         Left, Bottom}, {0.9, 0.35}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Automatic,
  PlotRange->All]], "Output",
 CellChangeTimes->{{3.549304140246743*^9, 3.549304171387368*^9}, 
   3.549304207137368*^9, {3.549304359106118*^9, 3.549304386059243*^9}, 
   3.549304416934243*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Entire", " ", "tachyon"}], "-", "D", "-", 
     RowBox[{
     "brane", " ", "amplitude", " ", "for", " ", "sample", " ", "value", " ", 
      "p"}]}], "=", "20"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"M", ",", 
       RowBox[{"Plus", "@@", 
        RowBox[{"dpkdb", "[", 
         RowBox[{"M", ",", "20"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"M", ",", "Mmin", ",", "Mmax", ",", "Mstep"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"LinearModelFit", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"M", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"Log", "[", "M", "]"}], "/", 
        RowBox[{"M", "^", "2"}]}]}], "}"}], ",", "M"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"%%", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"M", ",", 
           RowBox[{"%", "[", "M", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "Mmin", ",", "Mmax"}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"Joined", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"False", ",", "True"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ",", 
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<M\>\"", ",", 
        RowBox[{
         RowBox[{"-", "a"}], " ", 
         RowBox[{"\[ScriptCapitalM]", "/", "M"}]}]}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.549300163277993*^9, 3.549300211574868*^9}, {
  3.549300351527993*^9, 3.549300391449868*^9}, {3.549300895324868*^9, 
  3.549300901746743*^9}, {3.549304462152993*^9, 3.549304468012368*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"205", ",", "0.05190333771461387`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"215", ",", "0.05190776378196918`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"225", ",", "0.051911653387882416`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"235", ",", "0.051915090926345504`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"245", ",", "0.051918144699094386`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"255", ",", "0.05192087048199383`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"265", ",", "0.05192331420549543`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"275", ",", "0.05192551396406102`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"285", ",", "0.05192750158952847`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"295", ",", "0.05192930384357876`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"305", ",", "0.051930943370706285`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"315", ",", "0.05193243942537079`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"325", ",", "0.0519338084827366`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"335", ",", "0.05193506469796865`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"345", ",", "0.05193622029987387`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"355", ",", "0.051937285876306465`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"365", ",", "0.05193827066511939`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"375", ",", "0.051939182728236284`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"385", ",", "0.05194002914522949`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"395", ",", "0.051940816141980116`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.549300621231118*^9}],

Cell[BoxData[
 RowBox[{"FittedModel", "[", 
  PanelBox[
   TagBox[
    RowBox[{"0.05195729065962358`", "\[InvisibleSpace]", "+", 
     FractionBox["0.1922709615047194`", 
      SuperscriptBox["M", "2"]], "-", 
     FractionBox[
      RowBox[{"0.4620774908853724`", " ", 
       RowBox[{"Log", "[", "M", "]"}]}], 
      SuperscriptBox["M", "2"]]}],
    Short],
   FrameMargins->5], "]"}]], "Output",
 CellChangeTimes->{3.549300621262368*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.6, 0.24, 0.4428931686004542], PointBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQYLMh0aTYRZhCevsgfzH2Q5sDhsaV8O4yvkOGyW
1uLWmgLlJ+Q6JCqmJs+F8RfkOcjnSN1mngrTn++QlpEWGA/jTyhwOGt+OWAj
jG9Q6HCtdLbCbxj/QqGDhpjeJdtpUH5BkcOl5TneVTC+QLHD0/e3/DbC+BuK
HWa8v9v4GMYPKHF48fpXoeB0KP9DiYN73skZ1jD+hFKHf09C4pNgfIMyB3GH
CQptMP6FMofSA1e1l8P4BeUOCw+mHjsK4wtUOLRnCOg+gvE3VDgsnhAw9Q+Q
DwBsqWgy
     "]]}, 
   {RGBColor[0.24720000000000017`, 0.24, 0.6], LineBox[CompressedData["
1:eJw9z3tUlHUex3FSNjCXlRQpLXQEjQYMlVQoTD4h2eqAgtUgWnLTkmEuz/0Z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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Frame->True,
  FrameLabel->{
    FormBox["\"M\"", TraditionalForm], 
    FormBox[
     RowBox[{"-", 
       FractionBox[
        TemplateBox[{"a\[CapitalDelta]P", "\"-\""}, "Superscript", SyntaxForm -> 
         SuperscriptBox], "M"]}], TraditionalForm]},
  PlotRange->Automatic,
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{3.549300621309243*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Dependence", " ", "of", " ", 
    RowBox[{"logM", "/", 
     RowBox[{"M", "^", "2"}]}], " ", "coefficient", " ", "for", " ", 
    "tachyon", " ", "amplitude", " ", "on", " ", "p"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Fit", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"M", "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Log", "[", "M", "]"}], "/", 
           RowBox[{"M", "^", "2"}]}]}], "}"}], ",", "M"}], "]"}], "&"}], "/@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"M", ",", 
         RowBox[{"Plus", "@@", 
          RowBox[{"dpkdb", "[", 
           RowBox[{"M", ",", "p"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1", ",", "25"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "Mmin", ",", "Mmax", ",", "Mstep"}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"%", ",", 
       RowBox[{
        RowBox[{"Log", "[", "M", "]"}], "/", 
        RowBox[{"M", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fit", "[", 
     RowBox[{
      RowBox[{"Log", "[", "%", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "p"}], "}"}], ",", "p"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"%", "/.", 
       RowBox[{"p", "\[Rule]", 
        RowBox[{"25", "-", "n"}]}]}], "]"}], "/.", 
     RowBox[{"n", "\[Rule]", 
      RowBox[{"25", "-", "p"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E", "^", 
     RowBox[{"%", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"E", "^", 
       RowBox[{"%", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"%", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"%%%%", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"p", ",", 
           RowBox[{"E", "^", "%%"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "1", ",", "25"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"False", ",", "True", ",", "True"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ",", 
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "1"}], "]"}], ",", 
        RowBox[{"ColorData", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<p\>\"", ",", 
        RowBox[{"-", 
         RowBox[{"Subscript", "[", 
          RowBox[{"c", ",", "3"}], "]"}]}]}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotLegend", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Numerical data\>\"", ",", 
        RowBox[{"\"\<2.800 \[CenterDot]\>\"", " ", 
         RowBox[{"0.697", "^", 
          RowBox[{"(", 
           RowBox[{"25", "-", "p"}], ")"}]}]}]}], "}"}]}], ",", 
     RowBox[{"LegendShadow", "\[Rule]", "None"}], ",", 
     RowBox[{"LegendPosition", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.65"}], ",", "0.12"}], "}"}]}], ",", 
     RowBox[{"LegendSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0.4"}], "}"}]}], ",", 
     RowBox[{"LegendTextOffset", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.85"}], ",", "0"}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.549304492871743*^9, 3.549304495856118*^9}, {
   3.549304559434243*^9, 3.549304605871743*^9}, {3.549304715043618*^9, 
   3.549304833090493*^9}, {3.549304916856118*^9, 3.549304922231118*^9}, {
   3.549305119402993*^9, 3.549305122856118*^9}, {3.549305554793618*^9, 
   3.549305556074868*^9}, {3.549306277902993*^9, 3.549306280793618*^9}, {
   3.549306581371743*^9, 3.549306583090493*^9}, {3.549306669184243*^9, 
   3.549306684152993*^9}, 3.549306826043618*^9}],

Cell[BoxData[
 RowBox[{"2.7992590709734078`", " ", 
  SuperscriptBox["0.6974806507732336`", 
   RowBox[{"25", "-", "p"}]]}]], "Output",
 CellChangeTimes->{3.549304889574868*^9, 3.549304961840493*^9, 
  3.549305588606118*^9, 3.549305763074868*^9, 3.549306463356118*^9, 
  3.549306635621743*^9, 3.549306734277993*^9, 3.549306878387368*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[{{{}, {}, {}, 
       {RGBColor[0.24720000000000017`, 0.24, 0.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQDQEf7DcdTz5uWCF3ACrgwDPjQboLuyyUz+GQkhHL
ET5NGsoXcNhrcWtFpqoUlC/iIMYZ7lmzRQLKl3DIu3n5ZZ+zOJQv43B8ZUDX
wkuiUL6Cg3zVWa0tiSJQvpJDhZfX6WMfhKB8FYeLUsezb9YLQvlqDpqvnXne
8AlA+RoOLOWNkX+teaF8LYct4tWzlKK4oHwdh7QdJbfdK9ihfD0Hicg8mdxp
LFC+gcPJn+mxk7YwQvmGDl9MDtvkL/27H8I3cggr27Zv58PvUL6xw47tKx1Y
5D5B+SYOFp8sW+dueQHlmzr8fOkglBp1C8o3c2Cuyb9QEbMKyjd3+MKles/t
8GV7CN/CYSuTTjZf5lMo39Lhx/5Fm20qPtgDAJ6Ab84=
         "]]}}, {{}, 
       {RGBColor[0.6, 0.24, 0.4428931686004542], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQDQEf7Jl+RsuVVcgdgAo4vF7o4t7PLgvlczjcDFt/
Z/Y0aShfwCF0bfD8BapSUL6IA39EIf/CLRJQvoSDq+v6HfOdxaF8GYejZ1tz
510ShfIVHPIlLEvnJYpA+UoOLI/M1i/4IATlqziciIlbt7ReEMpXc9j2evbZ
tXwCUL6GQ/mHivoia14oX8uhuC3NbEIkF5Sv41BmevPolnJ2KF/PYTnDRskH
U1mgfAOHMBEfXqEtjFC+oYNO0qUnU5b83Q/hGzk0+z3VFnr4Hco3dviqsrRt
tuwnKN/EQX7jL6nELS+gfFMHia8iJc7Rt6B8M4e11Sq/mvJXQfnmDs8+hCdb
7L9sD+FbODgec+CUSXsK5Vs6zHbL+eJc9sEeAKK9b7U=
         "]]}, {}, {}}},
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     AxesOrigin->{0., -7.6176380866656945`},
     CoordinatesToolOptions:>{"DisplayFunction" -> ({
         Part[#, 1], 
         Exp[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Part[#, 1], 
         Exp[
          Part[#, 2]]}& )},
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     Frame->True,
     FrameLabel->{
       FormBox["\"p\"", TraditionalForm], 
       FormBox[
        RowBox[{"-", 
          SubscriptBox["c", "3"]}], TraditionalForm]},
     FrameTicks->{{{{-6.907755278982137, 
          FormBox[
           TagBox[
            InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-5.298317366548036, 
          FormBox[
           TagBox[
            InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-4.605170185988092, 
          FormBox[
           TagBox[
            InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-2.995732273553991, 
          FormBox[
           TagBox[
            InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-2.302585092994046, 
          FormBox[
           TagBox[
            InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-0.6931471805599453, 
          FormBox[
           TagBox[
            InterpretationBox["\"0.500\"", 0.5, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {0., 
          FormBox[
           TagBox[
            InterpretationBox["\"1.000\"", 1., AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {1.6094379124341003`, 
          FormBox[
           TagBox[
            InterpretationBox["\"5.000\"", 5., AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-6.214608098422191, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.6592600369327783`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.4079456086518722`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659907, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782628`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {0.6931471805599453, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.0986122886681098`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.3862943611198906`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-6.907755278982137, 
          FormBox["\"\"", TraditionalForm]}, {-5.298317366548036, 
          FormBox["\"\"", TraditionalForm]}, {-4.605170185988092, 
          FormBox["\"\"", TraditionalForm]}, {-2.995732273553991, 
          FormBox["\"\"", TraditionalForm]}, {-2.302585092994046, 
          FormBox["\"\"", TraditionalForm]}, {-0.6931471805599453, 
          FormBox["\"\"", TraditionalForm]}, {0., 
          FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
          FormBox["\"\"", TraditionalForm]}, {-6.214608098422191, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.6592600369327783`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.4079456086518722`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659907, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782628`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {0.6931471805599453, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.0986122886681098`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.3862943611198906`, 
          FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}, {Automatic, Automatic}},
     GridLines->{None, None},
     Method->{},
     PlotRange->{{0., 25.}, {-7.6176380866656945`, 1.0293547646542702`}},
     PlotRangeClipping->True,
     PlotRangePadding->{
       Scaled[0.02], 
       Scaled[0.02]},
     Ticks->{Automatic, {{-6.907755278982137, 
         FormBox[
          TagBox[
           InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
           NumberForm[#, {
             DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
          TraditionalForm]}, {-5.298317366548036, 
         FormBox[
          TagBox[
           InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
           NumberForm[#, {
             DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
          TraditionalForm]}, {-4.605170185988092, 
         FormBox[
          TagBox[
           InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
           NumberForm[#, {
             DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
          TraditionalForm]}, {-2.995732273553991, 
         FormBox[
          TagBox[
           InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
           NumberForm[#, {
             DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
          TraditionalForm]}, {-2.302585092994046, 
         FormBox[
          TagBox[
           InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
           NumberForm[#, {
             DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
          TraditionalForm]}, {-0.6931471805599453, 
         FormBox[
          TagBox[
           InterpretationBox["\"0.500\"", 0.5, AutoDelete -> True], 
           NumberForm[#, {
             DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
          TraditionalForm]}, {0., 
         FormBox[
          TagBox[
           InterpretationBox["\"1.000\"", 1., AutoDelete -> True], 
           NumberForm[#, {
             DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
          TraditionalForm]}, {1.6094379124341003`, 
         FormBox[
          TagBox[
           InterpretationBox["\"5.000\"", 5., AutoDelete -> True], 
           NumberForm[#, {
             DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
          TraditionalForm]}, {-6.214608098422191, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-5.809142990314028, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-5.521460917862246, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-5.115995809754082, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-4.961845129926823, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-4.8283137373023015`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-4.710530701645918, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-3.912023005428146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-3.506557897319982, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-3.2188758248682006`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-2.8134107167600364`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-2.6592600369327783`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-2.5257286443082556`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-2.4079456086518722`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-1.6094379124341003`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-1.203972804325936, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-0.916290731874155, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-0.5108256237659907, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-0.35667494393873245`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-0.2231435513142097, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {-0.10536051565782628`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {0.6931471805599453, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}}], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], RectangleBox[{-0.65, 0.12}, {0.04999999999999993, 0.52}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
      GraphicsGroupBox[{
        RectangleBox[{-0.65, 0.12}, {0.04999999999999993, 0.52}], InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[{
                {RGBColor[0.24720000000000017`, 0.24, 0.6], 
                 LineBox[{{0, 0.5}, {1, 0.5}}]}, {}},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 0.08}, {
              Left, Bottom}, {1, 1}], InsetBox[
              RowBox[{"\<\"2.800 \[CenterDot]\"\>", " ", 
               SuperscriptBox["0.697`", 
                RowBox[{"25", "-", "p"}]]}], {1.2100000000000002`, 0.58}, {-0.85, 0},
               Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, 
                {RGBColor[0.6, 0.24, 0.4428931686004542], 
                 PointBox[{0.5, 0.5}]}},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 1.24}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"Numerical data\"\>", {1.2100000000000002`, 1.74}, {-0.85, 0},
               Automatic, {1, 0}]}}, {}},
          AspectRatio->0.5714285714285715,
          FormatType->TraditionalForm,
          PlotRange->{{-0.1, 3.26}, {-0.1, 2.42}}], {-0.65, 0.12}, {
         Left, Bottom}, {0.7, 0.4}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Automatic,
  PlotRange->All]], "Output",
 CellChangeTimes->{3.549304889574868*^9, 3.549304961840493*^9, 
  3.549305588606118*^9, 3.549305763074868*^9, 3.549306463356118*^9, 
  3.549306635621743*^9, 3.549306734277993*^9, 3.549306878527993*^9}]
}, Open  ]]
}, Closed]]
},
WindowSize->{1272, 907},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"7.0 for Microsoft Windows (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 96, 1, 71, "Section"],
Cell[666, 25, 34404, 836, 1616, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35107, 866, 106, 1, 71, "Section"],
Cell[CellGroupData[{
Cell[35238, 871, 2732, 74, 132, "Input"],
Cell[37973, 947, 2048, 48, 50, "Output"],
Cell[40024, 997, 707, 13, 47, "Output"],
Cell[40734, 1012, 10106, 182, 240, 4654, 92, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50877, 1199, 2552, 70, 172, "Input"],
Cell[53432, 1271, 1842, 46, 50, "Output"],
Cell[55277, 1319, 344, 7, 47, "Output"],
Cell[55624, 1328, 4964, 97, 240, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60625, 1430, 2869, 81, 212, "Input"],
Cell[63497, 1513, 1724, 35, 84, "Output"],
Cell[65224, 1550, 560, 11, 47, "Output"],
Cell[65787, 1563, 3762, 68, 240, "Output"],
Cell[69552, 1633, 464, 8, 47, "Output"],
Cell[70019, 1643, 2775, 51, 242, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[72843, 1700, 107, 1, 41, "Section"],
Cell[CellGroupData[{
Cell[72975, 1705, 1886, 55, 112, "Input"],
Cell[74864, 1762, 1770, 45, 50, "Output"],
Cell[76637, 1809, 396, 11, 64, "Output"],
Cell[77036, 1822, 3008, 57, 225, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80081, 1884, 2461, 69, 172, "Input"],
Cell[82545, 1955, 1740, 44, 50, "Output"],
Cell[84288, 2001, 242, 5, 47, "Output"],
Cell[84533, 2008, 4373, 86, 240, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88943, 2099, 3114, 83, 192, "Input"],
Cell[92060, 2184, 4544, 94, 158, "Output"],
Cell[96607, 2280, 504, 10, 47, "Output"],
Cell[97114, 2292, 5308, 94, 255, "Output"],
Cell[102425, 2388, 451, 8, 30, "Output"],
Cell[102879, 2398, 2892, 54, 243, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[105820, 2458, 93, 1, 41, "Section"],
Cell[CellGroupData[{
Cell[105938, 2463, 2591, 71, 172, "Input"],
Cell[108532, 2536, 1750, 45, 50, "Output"],
Cell[110285, 2583, 4512, 88, 240, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114834, 2676, 5216, 145, 272, "Input"],
Cell[120053, 2823, 4282, 92, 158, "Output"],
Cell[124338, 2917, 3221, 68, 240, "Output"],
Cell[127562, 2987, 3312, 69, 239, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130911, 3061, 2217, 63, 132, "Input"],
Cell[133131, 3126, 1701, 43, 69, "Output"],
Cell[134835, 3171, 440, 13, 64, "Output"],
Cell[135278, 3186, 3190, 60, 221, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138505, 3251, 4562, 127, 212, "Input"],
Cell[143070, 3380, 337, 6, 30, "Output"],
Cell[143410, 3388, 16543, 328, 239, "Output"]
}, Open  ]]
}, Closed]]
}
]
*)

(* End of internal cache information *)

